From Optimal Transport to Optimal Quantization: A Variational Study of the Witsenhausen Counterexample

Witsenhausen's counterexample is a canonical problem in decentralized control: a two-stage linear-quadratic-Gaussian team problem in which nonlinear policies strictly outperform every affine one. This paper develops a variational and computational framework for the scalar counterexample based on optimal transport. Building on the transport formulation of Wu and Verd\'u, we absorb the first controller into a transport map and recast the problem as $J^\star=\inf_Q\{k^2W_2^2(P,Q)+\mathrm{mmse}(Q)\}$, which trades a quadratic Wasserstein transport cost against a minimum mean-square estimation error. The optimal first controller is the monotone rearrangement that pushes the prior $P$ to a minimizer $Q^\star$. We establish the existence and absolute continuity of minimizers, derive an Euler--Lagrange optimality condition, and obtain a semi-closed-form Gaussian benchmark with an explicit second-variation stability threshold. We then show that restricting to finitely supported laws yields an MMSE-regularized optimal quantizer: its optimal values decrease to $J^\star$, its weak limit points are minimizers of the continuous problem, and its stationarity conditions pair centroid levels with power cells, recovering Lloyd--Max quantization as control becomes expensive. This structure leads to an estimation-aware Lloyd algorithm with signalling-based initialization. As $k\to\infty$, the optimal controllers converge to the classical affine pair; as $k\to0$, $J^\star(k)=\sigma^2k^2+o(k^2)$ and the optimal laws collapse onto $\delta_0$, so signalling constellations are a moderate-$k$ phenomenon. Numerical experiments corroborate the theory, and the framework extends to the vector counterexample, where the finite-level program becomes an MMSE-regularized vector quantizer.

==> anc/README.md <==
# Numerical code

Python scripts reproducing the numerical results and figures of
*From Optimal Transport to Optimal Quantization: A Variational Study of the
Witsenhausen Counterexample.*

All experiments solve, at control penalty `k` and prior `P = N(0, sigma^2)`,

```
J*(k) = inf_Q { k^2 W_2^2(P, Q) + mmse(Q) },
```

with `Q` represented by the monotone transport map `T` pushing `P` to `Q`
(`Y = T(X)`, `Q = T_# P`). See Appendix (Continuous solver via transport map and
homotopy) in the paper for the method.

## Requirements

- Python 3.9+
- `numpy`, `scipy` (developed against numpy 2.5, scipy 1.18)
- `matplotlib` (for `make_figures.py`; developed against 3.11)

## Files

| File | Purpose |
|------|---------|
| `witsenhausen_ot.py` | Core library: prior discretization, the transport-map objective `J(T)` with its **exact analytic gradient**, and a finite-difference gradient check. Everything else imports from here. Run it directly to print the gradient-check error. |
| `finite_level.py` | Section 4 finite-dimensional program: the MMSE-regularized optimal quantizer (equal-mass Voronoi cells + optimized reproduction levels) for `n = 2..7`. Produces the reliable upper bounds `J_n`. Usage: `python3 finite_level.py 0.5`. |
| `continuous_solver.py` | The continuous solver for Figures 15/16: L-BFGS-B on `J(T)` with the analytic gradient, **warm-started from the finite-level solution** and annealed in `k`. Solves `k = 0.1, 0.3, 0.4, 0.5`, prints `J*` and the mode structure, and writes `continuous_solution.json`. |
| `extract_figure_data.py` | Turns `continuous_solution.json` into raw pgfplots coordinate lists for Figure 15 (`q*`), Figure 16 (`f* = T`), and the `Q* * phi` limit panels of Figures 11/14. |
| `j_curve.py` | Multi-start sweep of `J*(k)` for the effect-of-`k` figure (Figure 17). |
| `precompute_convergence.py` | Free-weight finite-level solutions Q_n (levels, masses, cost J_n) for n=1..9 at fixed k, by the 1D generalized Lloyd (nearest-level Voronoi boundaries + MMSE-corrected centroids). Writes `convergence_solution.json` for the 3D convergence figure. |
| `vector_lloyd.py` | The VECTOR counterexample (d=2): the generalized (estimation-aware) Lloyd iteration on the MMSE-regularized vector quantizer. Solves at a chosen k, prints the constellation and cost, and writes `vector_solution.json` (Figure 18). |
| `precompute_vector_convergence.py` | 2D vector-Lloyd solutions Q_n for the m x m grids n=1,4,9,16,25 at fixed k (via `vector_lloyd.solve`). Writes `vector_convergence.json` for the 3D vector-convergence figure (Q_n, f_n, Q_n*phi over the (x1,x2) plane). |
| `precompute_vector_aniso.py` | The 2D vector solution for an ANISOTROPIC (correlated) prior N(0,Sigma) at a different k, using `vector_lloyd.make_grids_cov`. The constellation and Voronoi cells tilt/elongate along the prior's principal axes. Writes `vector_aniso.json` (Figure 21). |
| `precompute_vector_aniso2.py` | A higher-k (k=0.3) diagonal-anisotropic case, N(0,diag(64,16)): a coarse finite Lloyd solution and a converged (near-optimal) one. Strongly rectangular (~9 levels on the high-variance axis, 3 on the low). Writes `vector_aniso2.json` (Figure 22, finite + optimal rows). |
| `hermite_stability_check.py` | Verification of the Hermite second-variation analysis: the estimation eigenvalues `beta_n` by quadrature, the transport eigenvalues `omega_n = 2 sigma tau / n` in closed form, the binding mode `n* ~ 2 tau^2`, the threshold `k_c ~ 0.735` (`-> 2/e`), and a direct search over rippled maps confirming the affine policy is beaten at `k = 0.6, 0.7`. Run: `python3 hermite_stability_check.py`. |
| `make_figures.py` | Renders the computed-data figures as vector PDFs into `../figures/`, in a consistent color/serif style. Draws the continuous-optimum figures from the solver map (`continuous_solution.json`), the vector figure from `vector_solution.json`, the 3D convergence figure from `convergence_solution.json`, and the finite-level convergence panels from validated coordinates. |

The rendered PDFs live in `../figures/` and are included in the LaTeX via
`\includegraphics`.

## Reproducing the figures

```bash
python3 witsenhausen_ot.py        # sanity: analytic gradient vs finite difference
python3 continuous_solver.py      # writes continuous_solution.json
python3 make_figures.py           # renders ../figures/fig09..fig17 as PDFs
```

Expected costs (matching the paper): `J* = 0.053, 0.329, 0.494, 0.645` at
`k = 0.1, 0.3, 0.4, 0.5`.

## Note on the high-`k` regime

The transport-map discretization is trustworthy below the linear-optimality
threshold `k_c ~ 0.56` (the regime of Figures 15/16). Above `k_c` the discrete
grid can under-count the MMSE of a fine multimodal approximation, so the solver
can spuriously prefer multimodal laws over the true Gaussian optimum; there the
closed-form Gaussian benchmark `J_G(k)` is authoritative. See the paper for
details.


==> anc/continuous_solution.json <==
{"x": [-22.5, -22.25, -22.0, -21.75, -21.5, -21.25, -21.0, -20.75, -20.5, -20.25, -20.0, -19.75, -19.5, -19.25, -19.0, -18.75, -18.5, -18.25, -18.0, -17.75, -17.5, -17.25, -17.0, -16.75, -16.5, -16.25, -16.0, -15.75, -15.5, -15.25, -15.0, -14.75, -14.5, -14.25, -14.0, -13.75, -13.5, -13.25, -13.0, -12.75, -12.5, -12.25, -12.0, -11.75, -11.5, -11.25, -11.0, -10.75, -10.5, -10.25, -10.0, -9.75, -9.5, -9.25, -9.0, -8.75, -8.5, -8.25, -8.0, -7.75, -7.5, -7.25, -7.0, -6.75, -6.5, -6.25, -6.0, -5.75, -5.5, -5.25, -5.0, -4.75, -4.5, -4.25, -4.0, -3.75, -3.5, -3.25, -3.0, -2.75, -2.5, -2.25, -2.0, -1.75, -1.5, -1.25, -1.0, -0.75, -0.5, -0.25, 0.0, 0.25, 0.5, 0.75, 1.0, 1.25, 1.5, 1.75, 2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0, 4.25, 4.5, 4.75, 5.0, 5.25, 5.5, 5.75, 6.0, 6.25, 6.5, 6.75, 7.0, 7.25, 7.5, 7.75, 8.0, 8.25, 8.5, 8.75, 9.0, 9.25, 9.5, 9.75, 10.0, 10.25, 10.5, 10.75, 11.0, 11.25, 11.5, 11.75, 12.0, 12.25, 12.5, 12.75, 13.0, 13.25, 13.5, 13.75, 14.0, 14.25, 14.5, 14.75, 15.0, 15.25, 15.5, 15.75, 16.0, 16.25, 16.5, 16.75, 17.0, 17.25, 17.5, 17.75, 18.0, 18.25, 18.5, 18.75, 19.0, 19.25, 19.5, 19.75, 20.0, 20.25, 20.5, 20.75, 21.0, 21.25, 21.5, 21.75, 22.0, 22.25, 22.5], "0.1": {"y": [-15.012, -15.011, -15.009, -15.007, -15.004, -15.001, -14.999, -14.997, -14.994, -14.992, -14.99, -14.987, -14.985, -14.983, -14.98, -14.978, -14.975, -14.973, -14.971, -14.968, -14.966, -14.964, -14.961, -14.959, -14.957, -14.954, -14.952, -14.95, -14.947, -14.945, -14.943, -14.94, -14.938, -14.936, -14.933, -14.931, -14.929, -14.926, -14.924, -14.922, -14.919, -14.917, -14.915, -14.912, -14.91, -14.908, -7.312, -7.31, -7.307, -7.305, -7.302, -7.3, -7.298, -7.295, -7.293, -7.291, -7.288, -7.286, -7.283, -7.281, -7.279, -7.276, -7.274, -7.272, -7.269, -7.267, -7.264, -7.262, -7.26, -7.257, -7.255, -7.253, -7.25, -7.248, -7.245, -7.243, -7.241, -0.031, -0.029, -0.026, -0.024, -0.021, -0.019, -0.017, -0.014, -0.012, -0.01, -0.007, -0.005, -0.002, 0.0, 0.002, 0.005, 0.007, 0.01, 0.012, 0.014, 0.017, 0.019, 0.021, 0.024, 0.026, 0.029, 0.031, 7.241, 7.243, 7.245, 7.248, 7.25, 7.253, 7.255, 7.257, 7.26, 7.262, 7.264, 7.267, 7.269, 7.272, 7.274, 7.276, 7.279, 7.281, 7.283, 7.286, 7.288, 7.291, 7.293, 7.295, 7.298, 7.3, 7.302, 7.305, 7.307, 7.31, 7.312, 14.908, 14.91, 14.912, 14.915, 14.917, 14.919, 14.922, 14.924, 14.926, 14.929, 14.931, 14.933, 14.936, 14.938, 14.94, 14.943, 14.945, 14.947, 14.95, 14.952, 14.954, 14.957, 14.959, 14.961, 14.964, 14.966, 14.968, 14.971, 14.973, 14.975, 14.978, 14.98, 14.983, 14.985, 14.987, 14.99, 14.992, 14.994, 14.997, 14.999, 15.001, 15.004, 15.007, 15.009, 15.011, 15.012], "J": 0.0531, "modes": [[-14.91, 0.007], [-7.26, 0.24], [-0.0, 0.506], [7.26, 0.24], [14.91, 0.007]], "monotonicity": {"n_violations": 0, "violating_x": [], "prior_mass_at_violations": 0.0, "J_reported": 0.05312390739046319, "J_exact_pushforward": 0.053123907390463174, "transport_overstatement": 1.3877787807814457e-17, "J_at_sorted_map": 0.05312390739046319}, "certified_upper_bound": 0.053182}, "0.2": {"y": [-14.065, -14.056, -14.046, -14.037, -14.028, -14.019, -14.009, -14.001, -13.992, -13.982, -13.974, -13.964, -13.955, -13.946, -13.937, -13.928, -13.919, -13.91, -13.901, -13.892, -13.884, -13.875, -13.866, -13.857, -13.848, -13.839, -13.83, -13.821, -13.813, -13.804, -13.795, -13.786, -13.777, -13.769, -13.76, -13.751, -13.743, -13.734, -13.725, -13.717, -13.708, -13.699, -13.691, -13.682, -13.674, -13.665, -13.657, -13.648, -6.918, -6.909, -6.9, -6.891, -6.882, -6.873, -6.864, -6.855, -6.846, -6.837, -6.828, -6.819, -6.81, -6.801, -6.792, -6.783, -6.774, -6.765, -6.756, -6.747, -6.738, -6.729, -6.721, -6.712, -6.703, -6.694, -6.685, -6.676, -0.127, -0.118, -0.109, -0.1, -0.091, -0.082, -0.073, -0.064, -0.055, -0.046, -0.036, -0.027, -0.018, -0.009, 0.0, 0.009, 0.018, 0.027, 0.036, 0.046, 0.055, 0.064, 0.073, 0.082, 0.091, 0.1, 0.109, 0.118, 0.127, 6.676, 6.685, 6.694, 6.703, 6.712, 6.721, 6.729, 6.738, 6.747, 6.756, 6.765, 6.774, 6.783, 6.792, 6.801, 6.81, 6.819, 6.828, 6.837, 6.846, 6.855, 6.864, 6.873, 6.882, 6.891, 6.9, 6.909, 6.918, 13.648, 13.657, 13.665, 13.674, 13.682, 13.691, 13.699, 13.708, 13.717, 13.725, 13.734, 13.743, 13.751, 13.76, 13.769, 13.777, 13.786, 13.795, 13.804, 13.813, 13.821, 13.83, 13.839, 13.848, 13.857, 13.866, 13.875, 13.884, 13.892, 13.901, 13.91, 13.919, 13.928, 13.937, 13.946, 13.955, 13.964, 13.974, 13.982, 13.992, 14.001, 14.009, 14.019, 14.028, 14.037, 14.046, 14.056, 14.065], "J": 0.1705, "modes": [[-13.67, 0.011], [-6.76, 0.22], [0.0, 0.538], [6.76, 0.22], [13.67, 0.011]], "monotonicity": {"n_violations": 0, "violating_x": [], "prior_mass_at_violations": 0.0, "J_reported": 0.17054861512450326, "J_exact_pushforward": 0.17054861512450326, "transport_overstatement": 0.0, "J_at_sorted_map": 0.17054861512450326}, "certified_upper_bound": 0.17077}, "0.3": {"y": [-13.841, -13.823, -13.801, -13.78, -13.76, -13.739, -13.718, -13.698, -13.677, -13.656, -13.636, -13.615, -13.595, -13.574, -13.554, -13.534, -13.513, -13.493, -13.473, -13.453, -13.433, -13.413, -13.393, -13.374, -13.354, -13.334, -13.315, -13.295, -13.276, -13.256, -13.237, -13.218, -13.199, -13.18, -13.161, -13.142, -13.123, -13.104, -13.086, -13.067, -13.049, -13.031, -13.012, -12.994, -12.976, -12.958, -12.94, -12.922, -12.905, -6.697, -6.677, -6.657, -6.638, -6.618, -6.599, -6.579, -6.56, -6.54, -6.521, -6.501, -6.482, -6.463, -6.443, -6.424, -6.405, -6.386, -6.367, -6.348, -6.329, -6.31, -6.291, -6.272, -6.253, -6.235, -6.216, -6.197, -6.179, -0.252, -0.232, -0.213, -0.194, -0.174, -0.155, -0.136, -0.116, -0.097, -0.078, -0.058, -0.039, -0.019, 0.0, 0.019, 0.039, 0.058, 0.078, 0.097, 0.116, 0.136, 0.155, 0.174, 0.194, 0.213, 0.232, 0.252, 6.179, 6.197, 6.216, 6.235, 6.253, 6.272, 6.291, 6.31, 6.329, 6.348, 6.367, 6.386, 6.405, 6.424, 6.443, 6.463, 6.482, 6.501, 6.521, 6.54, 6.56, 6.579, 6.599, 6.618, 6.638, 6.657, 6.677, 6.697, 12.905, 12.922, 12.94, 12.958, 12.976, 12.994, 13.012, 13.031, 13.049, 13.067, 13.086, 13.104, 13.123, 13.142, 13.161, 13.18, 13.199, 13.218, 13.237, 13.256, 13.276, 13.295, 13.315, 13.334, 13.354, 13.374, 13.393, 13.413, 13.433, 13.453, 13.473, 13.493, 13.513, 13.534, 13.554, 13.574, 13.595, 13.615, 13.636, 13.656, 13.677, 13.698, 13.718, 13.739, 13.76, 13.78, 13.801, 13.823, 13.841], "J": 0.3293, "modes": [[-12.96, 0.013], [-6.36, 0.234], [0.0, 0.506], [6.36, 0.234], [12.96, 0.013]], "monotonicity": {"n_violations": 0, "violating_x": [], "prior_mass_at_violations": 0.0, "J_reported": 0.3292527362492266, "J_exact_pushforward": 0.3292527362492266, "transport_overstatement": 0.0, "J_at_sorted_map": 0.3292527362492266}, "certified_upper_bound": 0.329753}, "0.4": {"y": [-13.707, -13.666, -13.622, -13.582, -13.541, -13.499, -13.458, -13.417, -13.376, -13.336, -13.295, -13.256, -13.216, -13.176, -13.137, -13.097, -13.058, -13.02, -12.981, -12.943, -12.905, -12.867, -12.829, -12.792, -12.755, -12.718, -12.682, -12.646, -12.61, -12.574, -12.538, -12.503, -12.468, -12.434, -12.4, -12.366, -12.332, -12.299, -12.266, -12.233, -12.201, -12.168, -12.137, -12.105, -12.074, -12.043, -12.012, -11.982, -11.951, -11.921, -11.892, -11.862, -11.833, -6.394, -6.361, -6.328, -6.296, -6.263, -6.23, -6.198, -6.165, -6.133, -6.1, -6.068, -6.036, -6.004, -5.972, -5.94, -5.909, -5.877, -5.846, -5.815, -5.783, -5.752, -5.722, -5.691, -5.66, -5.63, -0.389, -0.356, -0.324, -0.292, -0.26, -0.227, -0.195, -0.163, -0.13, -0.098, -0.065, -0.033, 0.0, 0.033, 0.065, 0.098, 0.13, 0.163, 0.195, 0.227, 0.26, 0.292, 0.324, 0.356, 0.389, 5.63, 5.66, 5.691, 5.722, 5.752, 5.783, 5.815, 5.846, 5.877, 5.909, 5.94, 5.972, 6.004, 6.036, 6.068, 6.1, 6.133, 6.165, 6.198, 6.23, 6.263, 6.296, 6.328, 6.361, 6.394, 11.833, 11.862, 11.892, 11.921, 11.951, 11.982, 12.012, 12.043, 12.074, 12.105, 12.137, 12.168, 12.201, 12.233, 12.266, 12.299, 12.332, 12.366, 12.4, 12.434, 12.468, 12.503, 12.538, 12.574, 12.61, 12.646, 12.682, 12.718, 12.755, 12.792, 12.829, 12.867, 12.905, 12.943, 12.981, 13.02, 13.058, 13.097, 13.137, 13.176, 13.216, 13.256, 13.295, 13.336, 13.376, 13.417, 13.458, 13.499, 13.541, 13.582, 13.622, 13.666, 13.707], "J": 0.4944, "modes": [[-11.97, 0.025], [-5.91, 0.238], [-0.0, 0.474], [5.91, 0.238], [11.97, 0.025]], "monotonicity": {"n_violations": 0, "violating_x": [], "prior_mass_at_violations": 0.0, "J_reported": 0.49440080891554905, "J_exact_pushforward": 0.49440080891554916, "transport_overstatement": -1.1102230246251565e-16, "J_at_sorted_map": 0.49440080891554905}, "certified_upper_bound": 0.495312}, "0.5": {"y": [-18.116, -18.059, -18.002, -22.367, -22.33, -22.294, -22.258, -17.739, -22.187, -22.151, -22.115, -17.546, -17.499, -22.007, -17.407, -17.362, -17.317, -17.273, -17.23, -17.186, -17.144, -17.102, -17.06, -17.019, -16.978, -16.938, -16.898, -16.859, -16.819, -16.781, -16.742, -11.539, -11.485, -11.431, -11.378, -11.325, -11.273, -11.221, -11.169, -11.118, -11.067, -11.017, -10.968, -10.918, -10.87, -10.822, -10.774, -10.727, -10.68, -10.634, -10.588, -10.543, -10.498, -10.453, -10.408, -10.364, -10.32, -10.276, -10.232, -5.707, -5.661, -5.615, -5.569, -5.523, -5.478, -5.433, -5.388, -5.343, -5.298, -5.254, -5.209, -5.165, -5.121, -5.077, -5.033, -4.988, -4.944, -4.9, -4.855, -4.81, -0.455, -0.409, -0.362, -0.317, -0.271, -0.226, -0.18, -0.135, -0.09, -0.045, 0.0, 0.045, 0.09, 0.135, 0.18, 0.226, 0.271, 0.317, 0.362, 0.409, 0.455, 4.81, 4.855, 4.9, 4.944, 4.988, 5.033, 5.077, 5.121, 5.165, 5.209, 5.254, 5.298, 5.343, 5.388, 5.433, 5.478, 5.523, 5.569, 5.615, 5.661, 5.707, 10.232, 10.276, 10.32, 10.364, 10.408, 10.453, 10.498, 10.543, 10.588, 10.634, 10.68, 10.727, 10.774, 10.822, 10.87, 10.918, 10.968, 11.017, 11.067, 11.118, 11.169, 11.221, 11.273, 11.325, 11.378, 11.431, 11.485, 11.539, 16.742, 16.781, 16.819, 16.859, 16.898, 16.938, 16.978, 17.019, 17.06, 17.102, 17.144, 17.186, 17.23, 17.273, 17.317, 17.362, 17.407, 22.007, 17.499, 17.546, 22.115, 22.151, 22.187, 17.739, 22.258, 22.294, 22.33, 22.367, 18.002, 18.059, 18.116], "J": 0.6449, "modes": [[-10.51, 0.052], [-5.17, 0.245], [0.0, 0.405], [5.17, 0.245], [10.51, 0.052]], "monotonicity": {"n_violations": 6, "violating_x": [-22.0, -20.75, -19.5, 19.25, 20.5, 21.75], "prior_mass_at_violations": 6.576574805605236e-05, "J_reported": 0.644897430850104, "J_exact_pushforward": 0.6448235151788475, "transport_overstatement": 7.39156712564748e-05, "J_at_sorted_map": 0.6448395413896068}, "certified_upper_bound": 0.646135}}

==> anc/continuous_solver.py <==
"""
continuous_solver.py
====================

The continuous solver used for Figures 15 and 16: a genuine (not illustrative)
minimizer of

        J(T) = k^2 E[(X - T(X))^2] + mmse(T_# P)

over transport maps T, discretized on the prior grid and optimized by L-BFGS-B
with the *exact* first variation from `witsenhausen_ot.objective_and_grad`.

Because the objective is non-convex (many near-optimal signalling structures),
a cold start on the identity map drifts into suboptimal regular lattices.  The
fix is a per-penalty finite-level warm start: at EACH k the reliable n=5
equal-mass quantizer levels (from `finite_level.py`) are turned into a monotone
staircase map T_0 that pushes P onto those levels, then lightly smoothed, which
lands the optimizer in the correct signalling basin for that k.

Note: this is NOT a homotopy/continuation in k.  Each k is solved
independently from its own finite-level seed.  The deterministic-annealing
picture (levels split as k decreases) motivates the seeding but is not run as a
sweep; warm-starting one k from the neighbouring k can retain the wrong number
of levels and give a worse optimum, whereas fresh per-k seeding is both simpler
and better.

The script solves at k = 0.1, 0.3, 0.4, 0.5, prints the cost J*, extracts the
mode structure (level, mass) of Q* = T_# P, and writes the full maps to
`continuous_solution.json` for the figure-data extractor.

Validated costs:  J* = 0.053, 0.329, 0.494, 0.645  (matching the finite-level
upper bounds at k=0.1 and the continuous value 0.33 at k=0.3).
"""

import json
import numpy as np
from scipy.stats import norm
from scipy.ndimage import gaussian_filter1d
from scipy.optimize import minimize

from witsenhausen_ot import (prior_grid, objective_and_grad, symmetrize,
                             report_monotonicity, certified_upper_bound)


# Reliable finite-level (n=5) free-weight solutions: (levels, masses) per k.
# These come from `finite_level.py` (with the small outer levels allowed to
# carry free mass) and serve only to build the warm-start staircase.
FINITE_LEVEL = {
    0.1: ([-15.0, -7.4, 0.0, 7.4, 15.0], [0.012, 0.217, 0.542, 0.217, 0.012]),
    0.2: ([-13.3, -6.7, 0.0, 6.7, 13.3], [0.016, 0.224, 0.520, 0.224, 0.016]),
    0.3: ([-11.6, -6.0, 0.0, 6.0, 11.6], [0.020, 0.230, 0.500, 0.230, 0.020]),
    0.4: ([-11.0, -6.4, 0.0, 6.4, 11.0], [0.030, 0.235, 0.470, 0.235, 0.030]),
    0.5: ([-10.69, -5.17, 0.0, 5.17, 10.69], [0.056, 0.246, 0.395, 0.246, 0.056]),
}


def staircase_init(levels, masses, xg, sigma):
    """Monotone staircase map T_0 pushing P onto (levels, masses), lightly smoothed.

    The cell boundaries are the prior quantiles matching the cumulative masses,
    so that P(cell i) = mass_i and T_0 sends cell i to level_i.
    """
    ya = np.array(levels, float)
    wa = np.array(masses, float)
    order = np.argsort(ya)
    ya, wa = ya[order], wa[order]
    cum = np.clip(np.cumsum(wa)[:-1], 1e-6, 1 - 1e-6)
    zeta = sigma * norm.ppf(cum)
    edges = np.concatenate(([-1e9], zeta, [1e9]))
    T0 = np.zeros_like(xg)
    for i in range(len(ya)):
        T0[(xg > edges[i]) & (xg <= edges[i + 1])] = ya[i]
    return gaussian_filter1d(T0, 3)


def solve(k, y0, xg, w, zq):
    res = minimize(lambda y: objective_and_grad(y, k, xg, w, zq),
                   y0, jac=True, method="L-BFGS-B",
                   options={"maxiter": 5000, "ftol": 1e-13, "gtol": 1e-9})
    return symmetrize(res.x), float(res.fun)


def extract_modes(y, xg, w, x_cut=12.5, merge=1.5, mass_floor=0.004):
    """Cluster the map's plateaus into modes (level, mass) of Q* = T_# P."""
    mask = np.abs(xg) <= x_cut
    yy, ww = y[mask], w[mask].copy()
    ww /= ww.sum()
    order = np.argsort(yy)
    yy, ww = yy[order], ww[order]
    modes, cy, cw = [], [yy[0]], [ww[0]]
    for i in range(1, len(yy)):
        if yy[i] - cy[-1] < merge:
            cy.append(yy[i]); cw.append(ww[i])
        else:
            modes.append((np.average(cy, weights=cw), sum(cw)))
            cy, cw = [yy[i]], [ww[i]]
    modes.append((np.average(cy, weights=cw), sum(cw)))
    return [(round(float(a), 2), round(float(b), 3)) for a, b in modes if b > mass_floor]


def main():
    sigma, N = 5.0, 181
    xg, w, dx = prior_grid(sigma, N)
    zq = np.linspace(-110, 110, 3201)

    out = {}
    for k in [0.1, 0.2, 0.3, 0.4, 0.5]:
        levels, masses = FINITE_LEVEL[k]
        y0 = staircase_init(levels, masses, xg, sigma)
        y, J = solve(k, y0, xg, w, zq)
        modes = extract_modes(y, xg, w)
        # The box is unconstrained, so monotonicity of T is CHECKED, not
        # imposed: without it, sum_i w_i (x_i - y_i)^2 need not equal
        # W_2^2(P, T_# P) and the value below is only an upper bound on
        # J(T_# P).  Reported for every k (see Appendix A.4 of the paper).
        mono = report_monotonicity(y, k, xg, w, zq)
        flag = ("monotone" if mono["n_violations"] == 0 else
                f"NON-MONOTONE at {mono['n_violations']} node(s), "
                f"prior mass {mono['prior_mass_at_violations']:.2e}; "
                f"exact J(T#P)={mono['J_exact_pushforward']:.6f} "
                f"(reported overstates by "
                f"{mono['transport_overstatement']:.2e})")
        # The value above is computed on the DISCRETIZED prior, so it is a
        # numerical estimate, not a certified bound.  `certified_upper_bound`
        # reinterprets the pushed-forward grid as an atomic feasible law and
        # evaluates J exactly against the continuous Gaussian -- that IS a
        # rigorous upper bound on J*(k).
        ub = certified_upper_bound(y, w, k, sigma, zq)
        print(f"k={k}  Jhat={J:.4f}  certified UB={ub:.4f}  "
              f"modes(level,mass)={modes}  [{flag}]")
        out[str(k)] = {
            "y": [round(float(v), 3) for v in y],
            "J": round(J, 4),
            "modes": modes,
            "monotonicity": mono,
            "certified_upper_bound": round(ub, 6),
        }

    with open("continuous_solution.json", "w") as fh:
        json.dump({"x": [round(float(v), 3) for v in xg], **out}, fh)
    print("\nwrote continuous_solution.json")


if __name__ == "__main__":
    main()


==> anc/convergence_solution.json <==
{"k": 0.5, "sigma": 5.0, "1": {"levels": [0.0], "masses": [1.0], "J": 6.25}, "2": {"levels": [-4.001, 4.001], "masses": [0.5017, 0.4983], "J": 2.2727}, "3": {"levels": [-6.384, 0.0, 6.384], "masses": [0.2619, 0.4762, 0.2619], "J": 1.2255}, "4": {"levels": [-8.512, -2.718, 2.718, 8.512], "masses": [0.1312, 0.3705, 0.3672, 0.1312], "J": 0.8731}, "5": {"levels": [-10.664, -5.149, 0.0, 5.149, 10.664], "masses": [0.0571, 0.247, 0.3917, 0.247, 0.0571], "J": 0.7628}, "6": {"levels": [-12.937, -7.562, -2.499, 2.499, 7.562, 12.937], "masses": [0.0204, 0.1373, 0.344, 0.3407, 0.1373, 0.0204], "J": 0.7348}, "7": {"levels": [-15.378, -10.029, -4.968, 0.0, 4.968, 10.029, 15.378], "masses": [0.0056, 0.0618, 0.2427, 0.38, 0.2427, 0.0618, 0.0056], "J": 0.7295}, "8": {"levels": [-13.297, -8.115, -2.87, -2.592, 2.592, 2.87, 8.115, 13.297], "masses": [0.0163, 0.1203, 0.156, 0.2091, 0.2057, 0.156, 0.1203, 0.0163], "J": 0.701}, "9": {"levels": [-15.647, -10.544, -5.153, -4.969, 0.0, 4.969, 5.153, 10.544, 15.647], "masses": [0.0044, 0.0537, 0.0975, 0.1544, 0.38, 0.1544, 0.0975, 0.0537, 0.0044], "J": 0.701}}

==> anc/extract_figure_data.py <==
"""
extract_figure_data.py
======================

Turn the saved continuous solution (`continuous_solution.json`, produced by
`continuous_solver.py`) into the pgfplots coordinate lists pasted into the
paper:

  * Figure 15 -- the law density q* of Q* = T_# P.  The optimizer returns a
    near-atomic map; the law is rendered as a narrow-Gaussian mixture centered
    at the computed modes (level, mass), with a small mode width beta that is a
    plotting device for an absolutely continuous but concentrated law (it
    narrows as k decreases and the modes sharpen).

  * Figure 16 -- the transport map f* = T itself, subsampled to a clean
    staircase over |x| <= 13.

  * The observation density Q* * phi (what Controller 2 sees), for the limit
    panels of Figures 11 and 14.

Run after `continuous_solver.py`.  Prints one block of coordinates per k.
"""

import json
import numpy as np

from witsenhausen_ot import phi, prior_grid


# Plotting mode width beta per k (narrows as the modes sharpen at small k).
BETA = {0.1: 0.14, 0.3: 0.18, 0.4: 0.38, 0.5: 0.75}


def main():
    sol = json.load(open("continuous_solution.json"))
    xg = np.array(sol["x"])

    for k in [0.1, 0.3, 0.4, 0.5]:
        rec = sol[str(k)]
        y = np.array(rec["y"])
        modes = rec["modes"]           # list of (level, mass)
        J = rec["J"]
        beta = BETA[k]

        # (Figure 15) law density q* as a narrow-Gaussian mixture over the modes.
        step = 0.1 if beta < 0.25 else 0.3
        yy = np.arange(-14, 14.0 + 1e-9, step)
        q = np.zeros_like(yy)
        for mu, mass in modes:
            q += mass * np.exp(-0.5 * ((yy - mu) / beta) ** 2) / (beta * np.sqrt(2 * np.pi))
        q_coords = " ".join(f"({v:.2f},{d:.3f})" for v, d in zip(yy, q) if d > 0.004)

        # (Figure 16) transport map f* = T, subsampled over |x| <= 13.
        mask = np.abs(xg) <= 13
        xf, yf = xg[mask], y[mask]
        idx = np.linspace(0, len(xf) - 1, 27).astype(int)
        f_coords = " ".join(f"({xf[i]:.2f},{yf[i]:.2f})" for i in idx)

        # (Figures 11/14 limit) observation density Q* * phi.
        lv = np.array([m[0] for m in modes])
        ms = np.array([m[1] for m in modes]); ms /= ms.sum()
        zg = np.arange(-15, 15.0 + 1e-9, 0.5)
        pz = (phi(zg[:, None] - lv[None, :]) * ms[None, :]).sum(1)
        pz_coords = " ".join(f"({z:.1f},{p:.3f})" for z, p in zip(zg, pz)
                             if p > 0.003 or abs(z) < 0.4)

        print(f"### k={k}  J*={J}  q_peak={q.max():.2f}")
        print("Figure 15 (q*):   ", q_coords)
        print("Figure 16 (f*):   ", f_coords)
        print("Q* * phi:         ", pz_coords)
        print()


if __name__ == "__main__":
    main()


==> anc/finite_level.py <==
"""
finite_level.py
===============

The finite-dimensional program of Section 4: restrict the target law Q to n
atoms and solve the resulting MMSE-regularized optimal quantizer

        min_{levels y_1..y_n}  k^2 [ c_n + E |X - xbar(X)|^2 ] + mmse(y),

where the prior mass is split into n equal-probability Voronoi cells of the
Gaussian, xbar_i is the conditional centroid (the transport target of cell i),
and c_n = sigma^2 - E[xbar^2] is the fixed within-cell transport cost.  With the
cells fixed by equal mass, the only free variables are the reproduction levels
y_i, optimized by projected gradient descent with backtracking.  As k grows the
MMSE term is dominated by the transport term and the program reduces to the
classical Lloyd-Max quantizer (y_i -> xbar_i).

Run directly to print J_n and the levels for n = 2, 3, 4, 5, 7 at a chosen k.
These J_n are the reliable upper bounds that warm-start the continuous solver
(`continuous_solver.py`) and anchor the J*(k) curve.
"""

import numpy as np
from math import sqrt, pi, erf

SQ2 = sqrt(2.0)


def phi(x):
    return np.exp(-0.5 * x * x) / sqrt(2.0 * pi)


def Phi_inv(u):
    """Inverse standard-normal CDF by bisection (robust, no external dep)."""
    lo, hi = -40.0, 40.0
    for _ in range(80):
        mid = 0.5 * (lo + hi)
        if 0.5 * (1 + erf(mid / SQ2)) < u:
            lo = mid
        else:
            hi = mid
    return 0.5 * (lo + hi)


def mmse(y, zq):
    """Exact MMSE of the atomic law with equal-weight levels y over noise N(0,1)."""
    y = np.asarray(y)
    P = phi(zq[:, None] - y[None, :]).mean(1)                 # p_Z
    G = (phi(zq[:, None] - y[None, :]) * y[None, :]).mean(1)  # g
    est = np.trapezoid(G * G / np.maximum(P, 1e-300), zq)
    return float(np.mean(y * y) - est)


def equal_mass_cells(n, sigma):
    """Return (edges, centroids xbar, within-cell cost c_n) for n equal-mass cells."""
    zeta = np.array([sigma * Phi_inv(i / n) for i in range(1, n)])
    edges = np.concatenate(([-40.0], zeta, [40.0]))
    ps = lambda x: phi(x / sigma) / sigma                     # density of P
    xbar = np.array([n * sigma * sigma * (ps(edges[i]) - ps(edges[i + 1]))
                     for i in range(n)])
    cn = sigma * sigma - np.mean(xbar * xbar)
    return edges, xbar, cn


def objective(y, k, xbar, cn, zq):
    return k * k * (cn + np.mean((y - xbar) ** 2)) + mmse(y, zq)


def isotonic(y):
    """Euclidean projection onto the ordered cone {y_1 <= ... <= y_n} (PAVA).

    The equal-mass objective equals J(Q_n^y) only when the levels are paired
    with the fixed quantile bins in increasing order (Corollary 4.4): off the
    ordered cone the transport term is that of a non-monotone assignment and
    strictly overstates W_2^2.  The descent is therefore projected, and merged
    levels -- which sit on the boundary of the cone -- end up satisfying the
    pooled KKT conditions of Proposition 4.5(ii) rather than G_i = 0.
    """
    v = np.array(y, float)
    w = np.ones_like(v)
    lvl, wt = [], []
    for vi, wi in zip(v, w):
        lvl.append(vi); wt.append(wi)
        while len(lvl) > 1 and lvl[-2] > lvl[-1]:
            v2, w2 = lvl.pop(), wt.pop()
            v1, w1 = lvl.pop(), wt.pop()
            lvl.append((w1 * v1 + w2 * v2) / (w1 + w2)); wt.append(w1 + w2)
    out = np.empty_like(v)
    i = 0
    for vi, wi in zip(lvl, wt):
        out[i:i + int(wi)] = vi
        i += int(wi)
    return out


def solve_level(n, k, sigma, zq, inits):
    """Projected gradient descent with backtracking over the n reproduction levels.

    The projection is the isotonic one onto {y_1 <= ... <= y_n}; see `isotonic`.
    """
    edges, xbar, cn = equal_mass_cells(n, sigma)
    best = None
    for y0 in inits:
        y = isotonic(np.array(y0, float))
        f0 = objective(y, k, xbar, cn, zq)
        for _ in range(4000):
            grad = np.zeros(n)
            eps = 1e-4
            for i in range(n):
                yp = y.copy(); yp[i] += eps
                grad[i] = (objective(yp, k, xbar, cn, zq) - f0) / eps
            step = 0.5
            while step > 1e-6:
                yn = isotonic(y - step * grad)
                fn = objective(yn, k, xbar, cn, zq)
                if fn < f0 - 1e-9:
                    break
                step *= 0.5
            if step <= 1e-6:
                break
            y, f0 = yn, fn
        Jv = objective(y, k, xbar, cn, zq)
        if best is None or Jv < best[0]:
            best = (Jv, np.sort(y))
    return best, edges


def main(k=0.1, sigma=5.0):
    zq = np.linspace(-60, 60, 6001)
    print(f"Finite-level MMSE-regularized quantizer:  k={k}, sigma={sigma}\n")
    for n in [2, 3, 4, 5, 7]:
        _, xbar, _ = equal_mass_cells(n, sigma)
        # Several signalling-scaled starts to escape poor local minima.
        inits = [list(xbar), list(2.0 * xbar), list(2.6 * xbar),
                 list(3.0 * np.sign(xbar) * np.abs(xbar) ** 0.9)]
        (Jv, y), edges = solve_level(n, k, sigma, zq, inits)
        print(f"n={n}  J_n={Jv:.4f}  levels={np.round(y, 2).tolist()}")
        print(f"      cell edges zeta={np.round(edges[1:-1], 2).tolist()}")


if __name__ == "__main__":
    import sys
    k = float(sys.argv[1]) if len(sys.argv) > 1 else 0.1
    main(k=k)


==> anc/hermite_stability_check.py <==
"""
hermite_stability_check.py
==========================

Verification of the Hermite-mode stability analysis (Remark "Linear-optimality
threshold via Hermite modes") and of the linear-optimality threshold k_c.

At the Gaussian Q_tau = N(0,tau^2) with prior P = N(0,sigma^2), the second
variation of J = k^2 W_2^2(P,.) + mmse diagonalizes in the Hermite basis
h_n(y) = He_n(y/tau) q_tau(y), with (normalizing by ||h_n||^2 = n!)

    estimation "push"   beta_n  = 2 n tau^{2n} / (tau^2+1)^{n+1}
    transport  "pull"   omega_n = 2 sigma tau / n

so the Gaussian is a local minimizer iff, for every n,

    k^2 >= beta_n/omega_n = n^2 tau^{2n-1} / ( sigma (tau^2+1)^{n+1} ).      (*)

Three checks are run:

  1. beta_n against direct quadrature of delta^2 Phi[h_n,h_n].
  2. omega_n against the exact second-order expansion of the 1-D quantile map
     (and, for low n, against finite differences of W_2^2 itself).
  3. The binding mode and threshold from (*), against a direct search over
     explicit rippled transport maps T(x) = (tau/sigma) x + a sin(2 pi x/d).

Headline results (sigma = 5): the binding mode is n* ~ 2 tau^2 = 51, NOT the
bimodal quartic n = 4; k_c ~ 0.735, and k_c -> 2/e as sigma -> infinity.  The
destabilizing perturbation is a fine ripple of wavelength pi*sqrt(2) ~ 4.44.

Usage:  python3 hermite_stability_check.py
"""

import numpy as np
from numpy.polynomial.hermite_e import hermeval
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.stats import norm
from math import factorial, sqrt, pi, e

try:
    trapz = np.trapezoid
except AttributeError:                                    # numpy < 2
    trapz = np.trapz


# --------------------------------------------------------------------------
# helpers
# --------------------------------------------------------------------------
def He(n, x):
    c = np.zeros(n + 1)
    c[n] = 1.0
    return hermeval(x, c)


def gauss(x, s):
    return np.exp(-x * x / (2 * s * s)) / (s * sqrt(2 * pi))


# --------------------------------------------------------------------------
# 1. estimation eigenvalue  beta_n  (direct quadrature of delta^2 Phi)
# --------------------------------------------------------------------------
def beta_numeric(n, tau, L=40.0, M=8001, Mz=2001):
    """delta^2 Phi[h_n,h_n] / ||h_n||^2, with Phi(Q) = int g_Q^2 / p_Z."""
    y = np.linspace(-L, L, M)
    dy = y[1] - y[0]
    q = gauss(y, tau)
    h = He(n, y / tau) * q
    norm2 = trapz(h * h / q, y)                            # = n!
    rho2 = tau * tau + 1.0
    z = np.linspace(-L, L, Mz)
    pZ = gauss(z, sqrt(rho2))
    m = (tau * tau / rho2) * z                             # posterior mean
    K = np.exp(-(z[:, None] - y[None, :]) ** 2 / 2) / sqrt(2 * pi)
    p_h = K @ (h * dy)
    g_h = K @ (y * h * dy)
    return 2.0 * trapz((g_h - m * p_h) ** 2 / pZ, z) / norm2


def beta_formula(n, tau):
    return 2 * n * tau ** (2 * n) / (tau * tau + 1) ** (n + 1)


# --------------------------------------------------------------------------
# 2. transport eigenvalue  omega_n
# --------------------------------------------------------------------------
def omega_numeric(n, tau, sigma, L=14.0):
    """delta^2 W_2^2[h_n,h_n]/||h_n||^2 from the exact quantile expansion.

    With G_t = F_{Q+t h}^{-1}:  G_1 = -H/q,  G_2 = -[q' G_1^2/2 + h G_1]/q,
    and (u = F_Q(y), A = T_Q(y) - y)

      delta^2 W_2^2 = 2 int H^2/q + 2 int A (q'/q) H^2/q - 4 int A h H/q.
    """
    c = sigma / tau - 1.0
    q = lambda t: gauss(t, tau)
    qp = lambda t: -(t / tau ** 2) * q(t)
    h = lambda t: He(n, t / tau) * q(t)
    H = lambda t: -tau * He(n - 1, t / tau) * q(t)         # int_{-inf}^y h_n
    I1 = quad(lambda t: H(t) ** 2 / q(t), -L * tau, L * tau, limit=500)[0]
    I2 = quad(lambda t: (c * t) * (qp(t) / q(t)) * H(t) ** 2 / q(t),
              -L * tau, L * tau, limit=500)[0]
    I3 = quad(lambda t: (c * t) * h(t) * H(t) / q(t),
              -L * tau, L * tau, limit=500)[0]
    return (2 * I1 + 2 * I2 - 4 * I3) / factorial(n)


def omega_formula(n, tau, sigma):
    return 2 * sigma * tau / n


# --------------------------------------------------------------------------
# 3. threshold from the mode test (*)
# --------------------------------------------------------------------------
def tau_star(k, sigma):
    """Global minimizer of the Gaussian-class objective."""
    s = np.linspace(1e-6, 3 * sigma, 300001)
    J = k * k * (sigma - s) ** 2 + s * s / (1 + s * s)
    return float(s[int(np.argmin(J))])


def worst_mode(tau, sigma, nmax=20000):
    """max_n beta_n/omega_n and the maximizing n."""
    n = np.arange(1, nmax + 1, dtype=float)
    lg = (2 * np.log(n) + (2 * n - 1) * np.log(tau)
          - np.log(sigma) - (n + 1) * np.log(tau * tau + 1))
    i = int(np.argmax(lg))
    return float(np.exp(lg[i])), int(n[i])


def k_c(sigma):
    gap = lambda k: k * k - worst_mode(tau_star(k, sigma), sigma)[0]
    return brentq(gap, 0.3, 3.0, xtol=1e-10)


# --------------------------------------------------------------------------
# 4. direct check: does an explicit ripple beat the best Gaussian?
# --------------------------------------------------------------------------
def J_of_map(y, x, w, k, zmax=60.0, M=2401):
    z = np.linspace(-zmax, zmax, M)
    K = np.exp(-0.5 * (z[:, None] - y[None, :]) ** 2) / sqrt(2 * pi)
    pZ = np.maximum(K @ w, 1e-300)
    g = K @ (w * y)
    mmse = np.sum(w * y * y) - trapz(g * g / pZ, z)
    return k * k * np.sum(w * (x - y) ** 2) + mmse


def ripple_scan(k, sigma=5.0, N=1201, span=5.5):
    x = np.linspace(-span * sigma, span * sigma, N)
    w = norm.pdf(x, 0.0, sigma)
    w /= w.sum()
    tau = tau_star(k, sigma)
    b = tau / sigma
    base = J_of_map(b * x, x, w, k)
    best, arg = base, None
    for d in np.arange(3.0, 7.01, 0.2):
        for a in np.arange(0.02, min(0.9, d / (2 * pi)), 0.02):
            J = J_of_map(b * x + a * np.sin(2 * pi * x / d), x, w, k)
            if J < best:
                best, arg = J, (a, d)
    return base, best, arg


# --------------------------------------------------------------------------
if __name__ == "__main__":
    tau, sigma = 1.7, 5.0
    print(f"1. eigenvalues at tau={tau}, sigma={sigma}\n")
    print(f"{'n':>3} {'beta (quad)':>13} {'beta (formula)':>15} "
          f"{'omega (quad)':>14} {'omega (formula)':>16}")
    for n in [1, 2, 3, 4, 6, 8]:
        print(f"{n:>3} {beta_numeric(n, tau):13.6f} {beta_formula(n, tau):15.6f} "
              f"{omega_numeric(n, tau, sigma):14.6f} "
              f"{omega_formula(n, tau, sigma):16.6f}")

    print("\n2. mode-by-mode threshold sqrt(beta_n/omega_n) at tau = sigma = 5")
    for n in [2, 4, 6, 20, 40, 51, 80]:
        r = n ** 2 * 5.0 ** (2 * n - 1) / (5.0 * (5.0 ** 2 + 1) ** (n + 1))
        print(f"   n={n:3d}   k_n = {sqrt(r):.4f}"
              f"   (wavelength 2*pi*tau/sqrt(n) = {2*pi*5/sqrt(n):.2f})")

    print("\n3. linear-optimality threshold")
    print(f"{'sigma':>7} {'k_c':>9} {'tau*':>9} {'n*':>6} {'wavelength':>12}")
    for s in [5.0, 8.0, 20.0]:
        kk = k_c(s)
        t = tau_star(kk, s)
        _, n = worst_mode(t, s)
        print(f"{s:7.1f} {kk:9.5f} {t:9.4f} {n:6d} {2*pi*t/sqrt(n):12.3f}")
    print(f"   large-sigma limit:  k_c -> 2/e = {2/e:.5f},"
          f"  wavelength -> pi*sqrt(2) = {pi*sqrt(2):.3f}")

    print("\n4. direct search over rippled maps (sigma=5)")
    for k in [0.5, 0.6, 0.7, 0.75, 0.8]:
        base, best, arg = ripple_scan(k)
        if arg is None:
            print(f"   k={k:4.2f}  J_gauss={base:.6f}   no ripple beats it")
        else:
            print(f"   k={k:4.2f}  J_gauss={base:.6f}  J_ripple={best:.6f}"
                  f"  (a={arg[0]:.2f}, d={arg[1]:.2f})  gain={base-best:.2e}")


==> anc/j_curve.py <==
"""
j_curve.py
==========

Sweep of the optimal cost J*(k) used for the effect-of-k figure (Figure 17).

At each control penalty k the non-convex objective is minimized several times
from different signalling-scaled staircase starts (and, for large k, from the
near-linear identity map), and the best value is kept.  This gives the reported
near-optima.

Caveat (documented in the paper).  The transport-map discretization is reliable
only below the linear-optimality threshold k_c ~ 0.56.  Above k_c the discrete
grid can under-count the MMSE of a fine multimodal approximation, so the solver
spuriously prefers multimodal laws over the true Gaussian optimum; there the
Gaussian benchmark J_G(k) (solved in closed form elsewhere) is authoritative.
This script therefore reports the multi-start near-optima for the small-k
branch and should not be used to override the high-k behaviour.
"""

import numpy as np
from scipy.ndimage import gaussian_filter1d

from witsenhausen_ot import prior_grid, objective_and_grad, symmetrize
from scipy.optimize import minimize
from scipy.stats import norm


def solve(k, y0, xg, w, zq):
    res = minimize(lambda y: objective_and_grad(y, k, xg, w, zq),
                   y0, jac=True, method="L-BFGS-B",
                   options={"maxiter": 1500, "ftol": 1e-12, "gtol": 1e-8})
    return symmetrize(res.x), float(res.fun)


def five_mode_init(sep, xg, sigma):
    """Symmetric five-level staircase with side spacing `sep`."""
    ya = np.array([-2 * sep, -sep, 0.0, sep, 2 * sep])
    wa = np.array([0.02, 0.24, 0.48, 0.24, 0.02])
    cum = np.clip(np.cumsum(wa)[:-1], 1e-6, 1 - 1e-6)
    zeta = sigma * norm.ppf(cum)
    edges = np.concatenate(([-1e9], zeta, [1e9]))
    T0 = np.zeros_like(xg)
    for i in range(5):
        T0[(xg > edges[i]) & (xg <= edges[i + 1])] = ya[i]
    return gaussian_filter1d(T0, 2)


def main():
    sigma, N = 5.0, 121
    xg, w, _ = prior_grid(sigma, N)
    zq = np.linspace(-100, 100, 2201)
    ks = [0.10, 0.12, 0.15, 0.18, 0.20, 0.25, 0.30, 0.35,
          0.40, 0.45, 0.50, 0.55, 0.60, 0.65, 0.70]
    curve = {}
    for k in ks:
        best = np.inf
        seps = [7, 8] if k < 0.25 else [4, 5, 6]
        for sep in seps:
            _, J = solve(k, five_mode_init(sep, xg, sigma), xg, w, zq)
            best = min(best, J)
        # Identity (near-linear) start matters most for large k.
        _, J = solve(k, xg.copy(), xg, w, zq)
        best = min(best, J)
        curve[k] = best
    print(" ".join(f"({k:.2f},{curve[k]:.3f})" for k in ks))


if __name__ == "__main__":
    main()


==> anc/make_figures.py <==
"""
make_figures.py
===============

Render the computed-data figures (Figures 6, 8, 9-18) of the paper as vector PDFs
using matplotlib, in a consistent modern-color, serif style.  The figures are
written to ../figures/ and included in the LaTeX via \\includegraphics.

  * Figures 9-14  -- finite-level convergence at k=0.1 and k=0.5 (controllers
    f_n, laws Q_n, observation densities Q_n * phi).  Data are the validated
    finite-level solutions, transcribed as coordinate literals.
  * Figures 15-16 -- the continuous optimum: the law density q* (rendered here
    *directly from the solver map* by pushing the prior through T and binning,
    the genuine change-of-variables density) and the transport map f* = T.
    Loaded from continuous_solution.json (run continuous_solver.py first).
  * Figure 17     -- effect of the control penalty k: J*(k) vs the Gaussian
    benchmark J_G(k).

Run:  python make_figures.py     (after continuous_solver.py)
"""

import json
import os
import re

import numpy as np
from scipy.stats import norm
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt


# --------------------------------------------------------------------------
# Style: serif fonts, serif math, a small modern colour palette.
# --------------------------------------------------------------------------
mpl.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Palatino", "Palatino Linotype", "URW Palladio L",
                   "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "axes.linewidth": 0.8,
    "xtick.labelsize": 7,
    "ytick.labelsize": 7,
    "axes.labelsize": 9,
    "legend.fontsize": 8,
    "figure.dpi": 150,
})

PRIMARY = "#2c6fa6"   # blue   -- finite-level panels (n = 2, 3, 5)
LIMIT   = "#c1495b"   # crimson-- limit panels (n -> infinity)
GRAYID  = "#9aa0a8"   # identity / reference lines
FILL_B  = "#cfe0ee"   # light blue fill
FILL_L  = "#f3d4da"   # light crimson fill
# per-k qualitative palette for k = 0.1, 0.3, 0.4, 0.5 (cool -> warm).
K_COLORS = {0.1: "#1b4965", 0.3: "#2a9d8f", 0.4: "#e19b3c", 0.5: "#e05a47"}

OUT = os.path.join(os.path.dirname(__file__), "..", "figures")
os.makedirs(OUT, exist_ok=True)
SIGMA = 5.0


def parse(coords):
    """Parse a pgfplots '(x,y)(x,y)...' string into (xs, ys) arrays."""
    pairs = re.findall(r"\(([-\d.]+),([-\d.]+)\)", coords)
    xs = np.array([float(a) for a, _ in pairs])
    ys = np.array([float(b) for _, b in pairs])
    return xs, ys


def panel_axes(ax, xlim, ylim, middle=False):
    """Strip an axis down to a clean small-multiple panel."""
    ax.set_xlim(*xlim); ax.set_ylim(*ylim)
    ax.set_xticks([]); ax.set_yticks([])
    if middle:                                   # axis lines through origin
        for s in ("left", "bottom"):
            ax.spines[s].set_position("zero")
        for s in ("right", "top"):
            ax.spines[s].set_visible(False)
        ax.spines["left"].set_color("#555"); ax.spines["bottom"].set_color("#555")
    else:                                        # L-shaped frame
        for s in ("right", "top"):
            ax.spines[s].set_visible(False)


def save(fig, name):
    path = os.path.join(OUT, name)
    fig.savefig(path, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)
    print("wrote", os.path.relpath(path))


# ==========================================================================
# Figures 9 and 12 -- convergence of the controller f_n (staircase maps).
# ==========================================================================
def controller_figure(name, panels, xlim, ylim, labels):
    fig, axes = plt.subplots(1, 4, figsize=(6.6, 1.8))
    for ax, (coords, is_limit), lab in zip(axes, panels, labels):
        panel_axes(ax, xlim, ylim, middle=True)
        xs = np.linspace(xlim[0], xlim[1], 2)
        ax.plot(xs, xs, ls=(0, (4, 3)), lw=0.7, color=GRAYID, zorder=1)  # identity
        x, y = parse(coords)
        ax.plot(x, y, lw=2.0, color=(LIMIT if is_limit else PRIMARY),
                solid_capstyle="round", zorder=3)
        ax.set_title(lab, fontsize=8, pad=2)
    save(fig, name)


# ==========================================================================
# Figures 10 and 13 -- convergence of the atomic law Q_n (stem plots).
# Blue stems are the finite-level atoms Q_n (all panels); the limit panel
# also overlays, on a twin density axis, the genuine continuous q* (crimson)
# -- the atomless optimum -- so the atomic stand-in is shown against the truth.
# ==========================================================================
def law_figure(name, panels, xlim, ylim, labels, overlay=None):
    fig, axes = plt.subplots(1, 4, figsize=(6.6, 1.9))
    for ax, (coords, is_limit), lab in zip(axes, panels, labels):
        panel_axes(ax, xlim, ylim, middle=False)
        ax.set_xticks([-10, 0, 10])
        x, y = parse(coords)
        ax.vlines(x, 0, y, color=PRIMARY, lw=2.0, zorder=3)
        ax.plot(x, y, "o", color=PRIMARY, ms=3.2, zorder=4)
        ax.axhline(0, color="#555", lw=0.8)
        if is_limit and overlay is not None:
            sol, k, bw, dymax = overlay
            xg = np.array(sol["x"]); ymap = np.array(sol[str(k)]["y"])
            yy = np.linspace(xlim[0], xlim[1], 1200)
            q = pushforward_density(xg, ymap, SIGMA, yy, bw)
            ax2 = ax.twinx()
            ax2.fill_between(yy, 0, q, color=LIMIT, alpha=0.16, zorder=1)
            ax2.plot(yy, q, color=LIMIT, lw=1.5, zorder=2)
            ax2.set_xlim(*xlim); ax2.set_ylim(0, dymax)
            ax2.set_yticks([])
            for s in ("top",):
                ax2.spines[s].set_visible(False)
            ax2.spines["right"].set_color(LIMIT); ax2.spines["right"].set_linewidth(0.8)
            ax2.set_ylabel(r"$\widehat q$ (density)", color=LIMIT, fontsize=6.5,
                           rotation=270, labelpad=8, va="bottom")
        ax.set_title(lab, fontsize=8, pad=2)
    save(fig, name)


# ==========================================================================
# Figures 11 and 14 -- observation densities Q_n * phi (filled curves).
# ==========================================================================
def density_figure(name, panels, xlim, ylim, labels):
    fig, axes = plt.subplots(1, 4, figsize=(6.6, 1.8))
    for ax, (coords, is_limit), lab in zip(axes, panels, labels):
        panel_axes(ax, xlim, ylim, middle=False)
        ax.set_xticks([-10, 0, 10])
        col = LIMIT if is_limit else PRIMARY
        fill = FILL_L if is_limit else FILL_B
        x, y = parse(coords)
        order = np.argsort(x); x, y = x[order], y[order]
        ax.fill_between(x, 0, y, color=fill, zorder=1)
        ax.plot(x, y, lw=1.6, color=col, zorder=2)
        ax.axhline(0, color="#555", lw=0.8)
        ax.set_title(lab, fontsize=8, pad=2)
    save(fig, name)


# ==========================================================================
# Figure 15 -- law density q* of Q* = T_# P, computed from the solver map.
# ==========================================================================
def pushforward_density(xg, ymap, sigma, y_eval, bw):
    """Genuine change-of-variables density of Q* = T_# P.

    Refine T on a fine x-grid, push the Gaussian prior through it, and form the
    (normalized) kernel density on y_eval with bandwidth bw.  Sharp where T is
    flat (near-atomic modes), broad where T rises gently.
    """
    xf = np.linspace(xg[0], xg[-1], 6000)
    yf = np.interp(xf, xg, ymap)
    wf = norm.pdf(xf, 0.0, sigma); wf /= wf.sum()
    d = np.zeros_like(y_eval)
    for yi, wi in zip(yf, wf):
        d += wi * np.exp(-0.5 * ((y_eval - yi) / bw) ** 2)
    d /= bw * np.sqrt(2 * np.pi)
    return d


def figure15(sol):
    xg = np.array(sol["x"])
    # bandwidth narrows as the modes sharpen at small k (data-driven scale).
    BW = {0.1: 0.16, 0.3: 0.30, 0.4: 0.55, 0.5: 0.95}
    yy = np.linspace(-13, 13, 1200)
    fig, axes = plt.subplots(1, 4, figsize=(6.6, 2.0))
    for ax, k in zip(axes, [0.1, 0.3, 0.4, 0.5]):
        ymap = np.array(sol[str(k)]["y"])
        q = pushforward_density(xg, ymap, SIGMA, yy, BW[k])
        col = K_COLORS[k]
        panel_axes(ax, (-13, 13), (0, 1.5), middle=False)
        ax.set_xticks([-10, 0, 10])
        ax.fill_between(yy, 0, q, color=col, alpha=0.20, zorder=1)
        ax.plot(yy, q, lw=1.7, color=col, zorder=2)
        ax.axhline(0, color="#555", lw=0.8)
        ax.set_title(fr"$k={k}$", fontsize=8, pad=2)
    save(fig, "fig15_density.pdf")


def figure16(sol):
    xg = np.array(sol["x"])
    fig, axes = plt.subplots(1, 4, figsize=(6.6, 2.0))
    for ax, k in zip(axes, [0.1, 0.3, 0.4, 0.5]):
        y = np.array(sol[str(k)]["y"])
        m = np.abs(xg) <= 13
        col = K_COLORS[k]
        panel_axes(ax, (-13, 13), (-16, 16), middle=True)
        xs = np.linspace(-13, 13, 2)
        ax.plot(xs, xs, ls=":", lw=0.8, color=GRAYID, zorder=1)   # identity
        ax.plot(xg[m], y[m], lw=2.0, color=col, solid_capstyle="round", zorder=3)
        ax.set_title(fr"$k={k}$", fontsize=8, pad=2)
    save(fig, "fig16_fdensity.pdf")


# ==========================================================================
# Figure 6 -- the computed n=7 solution (control policy + law/observation).
# ==========================================================================
def figure6():
    lm_x, lm_y = parse("(-14,-7.898)(-5.338,-3.999)(-2.830,-1.842)(-0.900,0)"
                       "(0.900,1.842)(2.830,3.999)(5.338,7.898)(14,7.898)")
    op_x, op_y = parse("(-14,-12.297)(-5.338,-6.205)(-2.830,-0.016)(-0.900,0)"
                       "(0.900,0.016)(2.830,6.205)(5.338,12.297)(14,12.297)")
    q_x, q_y = parse("(-12.3,0.143)(-6.2,0.143)(0,0.429)(6.2,0.143)(12.3,0.143)")

    fig, (axa, axb) = plt.subplots(1, 2, figsize=(6.6, 2.7))

    # (a) control policies.
    xs = np.linspace(-14, 14, 2)
    axa.plot(xs, xs, ls=":", lw=0.9, color=GRAYID, label="identity", zorder=1)
    axa.step(lm_x, lm_y, where="post", ls="--", lw=1.6, color="#e19b3c",
             label="centroid quantizer\n(fixed partition)", zorder=2)
    axa.step(op_x, op_y, where="post", lw=2.2, color=PRIMARY,
             label=r"computed $\widehat f_7$", zorder=3)
    axa.set_xlim(-14, 14); axa.set_ylim(-14, 14)
    axa.set_xticks([]); axa.set_yticks([])
    for s in ("left", "bottom"):
        axa.spines[s].set_position("zero"); axa.spines[s].set_color("#555")
    for s in ("right", "top"):
        axa.spines[s].set_visible(False)
    axa.set_xlabel(r"$x$", labelpad=-6); axa.xaxis.set_label_coords(0.98, 0.46)
    axa.set_ylabel(r"$\widehat f_7(x)$", labelpad=-6); axa.yaxis.set_label_coords(0.46, 0.97)
    axa.legend(loc="upper left", frameon=False, fontsize=7)
    axa.set_title(r"(a) control policy $\widehat f_7=\sum_i y_i\mathbf{1}_{I_i}$",
                  fontsize=8, pad=3)

    # (b) law Q_7 (stems) and observation density p_Z = Q_7 * phi.
    zz = np.linspace(-16, 16, 400)
    pz = (np.exp(-0.5 * (zz + 12.3) ** 2) + np.exp(-0.5 * (zz + 6.2) ** 2)
          + 3 * np.exp(-0.5 * zz ** 2) + np.exp(-0.5 * (zz - 6.2) ** 2)
          + np.exp(-0.5 * (zz - 12.3) ** 2)) / (7 * np.sqrt(2 * np.pi))
    axb.fill_between(zz, 0, pz, color=FILL_L, zorder=1)
    axb.plot(zz, pz, lw=1.7, color=LIMIT, label=r"$p_Z=\widehat Q_7*\phi$", zorder=2)
    axb.vlines(q_x, 0, q_y, color=PRIMARY, lw=2.2, zorder=3)
    axb.plot(q_x, q_y, "o", color=PRIMARY, ms=3.5, label=r"$\widehat Q_7$ (masses)",
             zorder=4)
    axb.set_xlim(-16, 16); axb.set_ylim(0, 0.47)
    axb.set_yticks([]); axb.set_xlabel(r"$y,\ z$")
    for s in ("right", "top"):
        axb.spines[s].set_visible(False)
    axb.legend(loc="upper right", frameon=False, fontsize=7)
    axb.set_title(r"(b) law $\widehat Q_7$ and observation density $p_Z$",
                  fontsize=8, pad=3)
    save(fig, "fig06_fn.pdf")


# ==========================================================================
# Figure 8b -- 3D convergence of f_n, Q_n*phi, and J_n as n grows (k=0.1).
# f_n = staircase controller, Q_n = optimal n-atom law, J_n = its cost.
# ==========================================================================
def figure_convergence3d():
    from mpl_toolkits.mplot3d import Axes3D  # noqa: F401  (enables 3d)
    from matplotlib.collections import PolyCollection

    sol = json.load(open(os.path.join(os.path.dirname(__file__),
                                       "convergence_solution.json")))
    kval = sol["k"]
    ns = list(range(1, 10))
    data = {}
    for n in ns:
        rec = sol[str(n)]
        y = np.array(rec["levels"]); w = np.array(rec["masses"])
        data[n] = (y, w, float(rec["J"]))

    cmap = plt.cm.viridis
    col = {n: cmap((n - 1) / (len(ns) - 1)) for n in ns}
    fig = plt.figure(figsize=(7.2, 4.5))
    XR = 17.0

    def staircase(y, xx):
        """f_n(x): nearest-level assignment (midpoint Voronoi boundaries)."""
        bnd = 0.5 * (y[:-1] + y[1:])
        return y[np.clip(np.searchsorted(bnd, xx), 0, len(y) - 1)]

    # ---- (a) controllers f_n(x) ----
    axa = fig.add_subplot(2, 2, 1, projection="3d")
    xx = np.linspace(-XR, XR, 700)
    for n in ns:
        y, _, _ = data[n]
        axa.plot(xx, np.full_like(xx, n), staircase(y, xx), color=col[n], lw=1.2)
    axa.set_xlabel(r"$x$", fontsize=8, labelpad=-4)
    axa.set_ylabel(r"$n$", fontsize=8, labelpad=-4)
    axa.set_zlabel(r"$f_n(x)$", fontsize=8, labelpad=-6)
    axa.set_title(r"(a) controller $\widehat f_n=F_{\widehat Q_n}^{-1}{\circ}F_P$", fontsize=8.5, pad=0)
    axa.view_init(elev=22, azim=-58)

    # ---- (b) observation densities Q_n * phi (filled ridgeline) ----
    axb = fig.add_subplot(2, 2, 2, projection="3d")
    zz = np.linspace(-XR, XR, 300)
    verts, facecols = [], []
    for n in ns:
        y, w, _ = data[n]
        pz = (w[None, :] * np.exp(-0.5 * (zz[:, None] - y[None, :]) ** 2)
              / np.sqrt(2 * np.pi)).sum(1)
        verts.append(np.column_stack([np.r_[zz[0], zz, zz[-1]], np.r_[0, pz, 0]]))
        facecols.append((*col[n][:3], 0.72))
    pc = PolyCollection(verts, facecolors=facecols, edgecolors="k", linewidths=0.35)
    axb.add_collection3d(pc, zs=ns, zdir="y")
    axb.set_xlim(-XR, XR); axb.set_ylim(1, 9); axb.set_zlim(0, 0.20)
    axb.set_xlabel(r"$z$", fontsize=8, labelpad=-4)
    axb.set_ylabel(r"$n$", fontsize=8, labelpad=-4)
    axb.set_zlabel(r"$Q_n{*}\phi$", fontsize=8, labelpad=-6)
    axb.set_title(r"(b) observation density $\widehat Q_n{*}\phi$", fontsize=8.5, pad=0)
    axb.view_init(elev=26, azim=-62)

    # ---- (c) atomic laws Q_n (stems in 3D; heights are the masses w_i) ----
    axc = fig.add_subplot(2, 2, 3, projection="3d")
    for n in ns:
        y, w, _ = data[n]
        for yi, wi in zip(y, w):
            axc.plot([yi, yi], [n, n], [0, wi], color=col[n], lw=1.3)
        axc.scatter(y, np.full(len(y), n), w, color=col[n], s=9, depthshade=False)
    axc.set_xlim(-XR, XR); axc.set_zlim(0, 0.55)
    axc.set_xlabel(r"$y$", fontsize=8, labelpad=-4)
    axc.set_ylabel(r"$n$", fontsize=8, labelpad=-4)
    axc.set_zlabel(r"mass $w_i$", fontsize=8, labelpad=-6)
    axc.set_title(r"(c) law $\widehat Q_n=\sum_i w_i\delta_{y_i}$", fontsize=8.5, pad=0)
    axc.view_init(elev=26, azim=-62)

    # ---- (d) cost J_n downto J* ----
    axd = fig.add_subplot(2, 2, 4)
    Jn = [data[n][2] for n in ns]
    axd.axhline(Jn[-1], ls="--", lw=1.1, color=GRAYID,
                label=fr"best found $({Jn[-1]:.2f})$")
    axd.plot(ns, Jn, "-", lw=1.3, color="#888", zorder=2)
    for n, J in zip(ns, Jn):
        axd.plot(n, J, "o", color=col[n], ms=6, zorder=3)
    axd.set_yscale("log")
    axd.set_xlabel(r"$n$"); axd.set_ylabel(r"$\widehat J_n$ (log)")
    axd.set_xticks(ns)
    for s in ("right", "top"):
        axd.spines[s].set_visible(False)
    axd.legend(loc="upper right", frameon=False, fontsize=8)
    axd.set_title(r"(d) cost $\widehat J_n$ (upper estimates)", fontsize=8.5, pad=2)

    for ax in (axa, axb, axc):
        ax.tick_params(labelsize=6.5, pad=-2)
        ax.set_yticks([1, 3, 5, 7, 9])
    fig.suptitle(fr"Convergence in the level count $n$ "
                 fr"($k={kval}$, $\sigma=5$)", fontsize=9, y=0.99)
    fig.subplots_adjust(wspace=0.12, hspace=0.22)
    # nudge panel (d) rightward/up so its y-axis clears panel (c)'s z-label
    pos = axd.get_position()
    axd.set_position([pos.x0 + 0.05, pos.y0 + 0.03,
                      pos.width - 0.04, pos.height - 0.03])
    save(fig, "fig_convergence3d.pdf")


# ==========================================================================
# Figure 19 -- 3D convergence of the 2D vector solution over the (x1,x2) plane.
# Rows are n; columns show Q_n (atoms), f_n (output magnitude), Q_n*phi.
# ==========================================================================
def figure_vector_convergence():
    from mpl_toolkits.mplot3d import Axes3D  # noqa: F401
    rec = json.load(open(os.path.join(os.path.dirname(__file__),
                                      "vector_convergence.json")))
    csol = json.load(open(os.path.join(os.path.dirname(__file__),
                                       "continuous_solution.json")))
    kval = rec["k"]
    ns = [4, 9, 25]
    R = 15.0
    gg = np.linspace(-R, R, 130)
    G1, G2 = np.meshgrid(gg, gg)
    cmap = plt.cm.viridis
    ncol = {4: cmap(0.12), 9: cmap(0.42), 25: cmap(0.72)}
    NR = 4                                            # 3 finite rows + optimal
    fig = plt.figure(figsize=(7.0, 8.6))

    # ---------------- finite rows n = 4, 9, 25 ----------------
    for r, n in enumerate(ns):
        Y = np.array(rec[str(n)]["levels"]); w = np.array(rec[str(n)]["masses"])
        c = ncol[n]
        ax = fig.add_subplot(NR, 3, 3 * r + 1, projection="3d")   # Q_n atoms
        for yi, wi in zip(Y, w):
            ax.plot([yi[0], yi[0]], [yi[1], yi[1]], [0, wi], color=c, lw=1.1)
        ax.scatter(Y[:, 0], Y[:, 1], w, color=c, s=8, depthshade=False)
        ax.set_zlim(0, 0.32); ax.set_title(fr"$\widehat Q_{{{n}}}$", fontsize=8, pad=-4)

        ax = fig.add_subplot(NR, 3, 3 * r + 2, projection="3d")   # f_n^(1)
        D = ((np.stack([G1.ravel(), G2.ravel()], 1)[:, None, :]
              - Y[None, :, :]) ** 2).sum(2)
        f1 = Y[D.argmin(1), 0].reshape(G1.shape)
        ax.plot_surface(G1, G2, f1, cmap="coolwarm", vmin=-14, vmax=14,
                        linewidth=0, antialiased=False, rcount=80, ccount=80)
        ax.set_zlim(-14, 14); ax.set_title(fr"$f_{{{n}}}^{{(1)}}(x)$", fontsize=8, pad=-4)

        ax = fig.add_subplot(NR, 3, 3 * r + 3, projection="3d")   # Q_n * phi_2
        K = np.exp(-0.5 * ((np.stack([G1.ravel(), G2.ravel()], 1)[:, None, :]
                            - Y[None, :, :]) ** 2).sum(2)) / (2 * np.pi)
        pz = (K * w[None, :]).sum(1).reshape(G1.shape)
        ax.plot_surface(G1, G2, pz, cmap="magma", linewidth=0,
                        antialiased=True, rcount=60, ccount=60)
        ax.set_zlim(0, 0.045); ax.set_title(fr"$\widehat Q_{{{n}}}{{*}}\phi_2$", fontsize=8, pad=-4)

    # ---------------- optimal row: continuous limit (product of scalar q* at k) ----------------
    xg = np.array(csol["x"]); ymap = np.array(csol[str(kval)]["y"])
    wp = norm.pdf(xg, 0, SIGMA); wp /= wp.sum()
    q1 = pushforward_density(xg, ymap, SIGMA, gg, 0.25)            # scalar law density
    pz1 = (wp[None, :] * np.exp(-0.5 * (gg[:, None] - ymap[None, :]) ** 2)
           / np.sqrt(2 * np.pi)).sum(1)                           # scalar obs density
    Qd = q1[:, None] * q1[None, :]                                # Q* = q*(y1) q*(y2)
    Pd = pz1[:, None] * pz1[None, :]                              # Q* * phi_2
    f1opt = np.interp(G1, xg, ymap)                               # f*^(1)(x) = T(x1)

    ax = fig.add_subplot(NR, 3, 10, projection="3d")
    ax.plot_surface(G1, G2, Qd, cmap="viridis", linewidth=0, antialiased=True,
                    rcount=70, ccount=70)
    ax.set_zlim(0, Qd.max() * 1.08)
    ax.set_title(r"$\widehat q(y_1)\,\widehat q(y_2)$", fontsize=8, pad=-4)
    ax = fig.add_subplot(NR, 3, 11, projection="3d")
    ax.plot_surface(G1, G2, f1opt, cmap="coolwarm", vmin=-14, vmax=14,
                    linewidth=0, antialiased=True, rcount=80, ccount=80)
    ax.set_zlim(-14, 14); ax.set_title(r"$\widehat T^{(1)}(x)$", fontsize=8, pad=-4)
    ax = fig.add_subplot(NR, 3, 12, projection="3d")
    ax.plot_surface(G1, G2, Pd, cmap="magma", linewidth=0, antialiased=True,
                    rcount=70, ccount=70)
    ax.set_zlim(0, Pd.max() * 1.08)
    ax.set_title(r"$\widehat Q{*}\phi_2$", fontsize=8, pad=-4)

    # ---------------- common styling + row labels ----------------
    rows = [(0, r"$n{=}4$", ncol[4]), (1, r"$n{=}9$", ncol[9]),
            (2, r"$n{=}25$", ncol[25]),
            (3, "separable\ncandidate", LIMIT)]
    for r, label, c in rows:
        for col in range(3):
            ax = fig.axes[3 * r + col]
            ax.set_xlim(-R, R); ax.set_ylim(-R, R)
            ax.set_xlabel(r"$x_1$", fontsize=7, labelpad=-8)
            ax.set_ylabel(r"$x_2$", fontsize=7, labelpad=-8)
            ax.set_xticks([-10, 0, 10]); ax.set_yticks([-10, 0, 10])
            ax.set_zticks([]); ax.tick_params(labelsize=5.5, pad=-3)
            ax.view_init(elev=30, azim=-60)
        fig.axes[3 * r].text2D(-0.16, 0.5, label,
                               transform=fig.axes[3 * r].transAxes,
                               fontsize=10, rotation=90, va="center",
                               ha="center", color=c)

    fig.suptitle(fr"Convergence of the computed 2D vector solution over "
                 fr"$(x_1,x_2)$ ($k={kval}$, $\sigma=5$)", fontsize=9.5, y=0.985)
    fig.subplots_adjust(left=0.04, right=0.99, top=0.95, bottom=0.015,
                        wspace=0.02, hspace=0.10)
    save(fig, "fig_vector_conv3d.pdf")


# ==========================================================================
# Figure 18 -- the 2D vector counterexample (generalized Lloyd solution).
# ==========================================================================
def figure_vector():
    rec = json.load(open(os.path.join(os.path.dirname(__file__),
                                       "vector_solution.json")))
    Y = np.array(rec["levels"])            # (n, 2)
    m = np.array(rec["masses"])            # (n,)
    k = rec["k"]
    R = 15.0
    fig, (axa, axb) = plt.subplots(1, 2, figsize=(6.6, 3.3))

    # ---- (a) decision cells (Voronoi polytopes) + signalling constellation ----
    gg = np.linspace(-R, R, 500)
    G1, G2 = np.meshgrid(gg, gg)
    Pgrid = np.stack([G1.ravel(), G2.ravel()], axis=1)
    D = ((Pgrid[:, None, :] - Y[None, :, :]) ** 2).sum(2)
    lab = D.argmin(1).reshape(G1.shape)
    radius = np.round(np.sqrt((Y ** 2).sum(1)), 1)          # ring of each level
    ring_of = {r: i for i, r in enumerate(sorted(set(radius)))}
    shade = np.array([0.06 + 0.14 * ring_of[r] for r in radius])
    tint = shade[lab]
    axa.imshow(tint, extent=[-R, R, -R, R], origin="lower",
               cmap="Blues", vmin=0, vmax=1, alpha=0.55, aspect="equal")
    axa.contour(G1, G2, lab, levels=np.arange(len(Y)) + 0.5,
                colors="#555", linewidths=0.7)
    # prior 1- and 2-sigma contours
    th = np.linspace(0, 2 * np.pi, 200)
    for r in (SIGMA, 2 * SIGMA):
        axa.plot(r * np.cos(th), r * np.sin(th), ls=(0, (4, 3)),
                 lw=0.8, color=GRAYID)
    axa.plot(Y[:, 0], Y[:, 1], "o", color=LIMIT, ms=6, zorder=5)
    axa.set_xlim(-R, R); axa.set_ylim(-R, R)
    axa.set_xlabel(r"$x_1$"); axa.set_ylabel(r"$x_2$")
    axa.set_xticks([-10, 0, 10]); axa.set_yticks([-10, 0, 10])
    axa.tick_params(labelsize=7)
    axa.set_title(r"(a) decision cells and levels $y_i$", fontsize=8, pad=4)

    # ---- (b) received constellation p_Z = Q * phi_2 ----
    zz = np.linspace(-R, R, 300)
    Z1, Z2 = np.meshgrid(zz, zz)
    Zg = np.stack([Z1.ravel(), Z2.ravel()], axis=1)
    K = np.exp(-0.5 * ((Zg[:, None, :] - Y[None, :, :]) ** 2).sum(2)) / (2 * np.pi)
    pZ = (K * m[None, :]).sum(1).reshape(Z1.shape)
    axb.contourf(Z1, Z2, pZ, levels=12, cmap="rocket_r"
                 if "rocket_r" in plt.colormaps() else "magma_r")
    axb.plot(Y[:, 0], Y[:, 1], "o", color="white", ms=3.5,
             markeredgecolor="#333", markeredgewidth=0.5, zorder=5)
    axb.set_xlim(-R, R); axb.set_ylim(-R, R)
    axb.set_xlabel(r"$z_1$"); axb.set_ylabel(r"$z_2$")
    axb.set_xticks([-10, 0, 10]); axb.set_yticks([-10, 0, 10])
    axb.tick_params(labelsize=7)
    axb.set_aspect("equal")
    axb.set_title(fr"(b) received density $\widehat Q_{{{len(Y)}}}*\phi_2$",
                  fontsize=8, pad=4)

    fig.suptitle(fr"$d=2$, $\sigma=5$, $k={k}$: {len(Y)} levels, "
                 fr"$\widehat J_{{{len(Y)}}}={rec['J']}$", fontsize=8, y=1.02)
    save(fig, "fig18_vector.pdf")


# ==========================================================================
# Figure 21 -- anisotropic (correlated) prior at a different k.  The
# constellation and its Voronoi cells tilt and elongate along the prior's
# principal axes, adapting to the covariance geometry.
# ==========================================================================
def figure_vector_aniso():
    rec = json.load(open(os.path.join(os.path.dirname(__file__),
                                      "vector_aniso.json")))
    Y = np.array(rec["levels"]); m = np.array(rec["masses"]); k = rec["k"]
    Sigma = np.array(rec["Sigma"])
    evals, evecs = np.linalg.eigh(Sigma)          # ascending: minor, major
    v_min, v_maj = evecs[:, 0], evecs[:, 1]
    R = 20.0
    fig, (axa, axb) = plt.subplots(1, 2, figsize=(6.6, 3.4))

    # ---- (a) decision cells + tilted constellation + prior ellipses ----
    gg = np.linspace(-R, R, 500)
    G1, G2 = np.meshgrid(gg, gg)
    Pg = np.stack([G1.ravel(), G2.ravel()], axis=1)
    lab = ((Pg[:, None, :] - Y[None, :, :]) ** 2).sum(2).argmin(1).reshape(G1.shape)
    axa.imshow((lab % 5) / 5.0, extent=[-R, R, -R, R], origin="lower",
               cmap="Blues", vmin=0, vmax=1.7, alpha=0.40, aspect="equal")
    axa.contour(G1, G2, lab, levels=np.arange(len(Y)) + 0.5,
                colors="#555", linewidths=0.6)
    th = np.linspace(0, 2 * np.pi, 200)
    for c in (1, 2):
        ell = c * (np.sqrt(evals[1]) * np.cos(th)[:, None] * v_maj[None, :]
                   + np.sqrt(evals[0]) * np.sin(th)[:, None] * v_min[None, :])
        axa.plot(ell[:, 0], ell[:, 1], ls=(0, (4, 3)), lw=0.9, color=GRAYID)
    # principal-axis arrows (major/minor)
    for lam, v in ((evals[1], v_maj), (evals[0], v_min)):
        axa.annotate("", xy=tuple(np.sqrt(lam) * v), xytext=(0, 0),
                     arrowprops=dict(arrowstyle="->", color="#333", lw=1.0))
    axa.plot(Y[:, 0], Y[:, 1], "o", color=LIMIT, ms=6, zorder=5)
    axa.set_xlim(-R, R); axa.set_ylim(-R, R)
    axa.set_xlabel(r"$x_1$"); axa.set_ylabel(r"$x_2$")
    axa.set_xticks([-15, 0, 15]); axa.set_yticks([-15, 0, 15])
    axa.tick_params(labelsize=7); axa.set_aspect("equal")
    axa.set_title(r"(a) decision cells and levels $y_i$", fontsize=8, pad=4)

    # ---- (b) received density Q * phi_2 ----
    zz = np.linspace(-R, R, 300)
    Z1, Z2 = np.meshgrid(zz, zz)
    Zg = np.stack([Z1.ravel(), Z2.ravel()], axis=1)
    K = np.exp(-0.5 * ((Zg[:, None, :] - Y[None, :, :]) ** 2).sum(2)) / (2 * np.pi)
    pZ = (K * m[None, :]).sum(1).reshape(Z1.shape)
    axb.contourf(Z1, Z2, pZ, levels=12, cmap="magma_r")
    axb.plot(Y[:, 0], Y[:, 1], "o", color="white", ms=3.5,
             markeredgecolor="#333", markeredgewidth=0.5, zorder=5)
    axb.set_xlim(-R, R); axb.set_ylim(-R, R)
    axb.set_xlabel(r"$z_1$"); axb.set_ylabel(r"$z_2$")
    axb.set_xticks([-15, 0, 15]); axb.set_yticks([-15, 0, 15])
    axb.tick_params(labelsize=7); axb.set_aspect("equal")
    axb.set_title(fr"(b) received density $\widehat Q_{{{len(Y)}}}*\phi_2$",
                  fontsize=8, pad=4)

    rho = Sigma[0, 1] / np.sqrt(Sigma[0, 0] * Sigma[1, 1])
    fig.suptitle(fr"$d=2$, anisotropic prior (corr. $\rho={rho:.1f}$), "
                 fr"$k={k}$: {len(Y)} levels, $\widehat J_{{{len(Y)}}}={rec['J']}$",
                 fontsize=8, y=1.02)
    save(fig, "fig_vector_aniso.pdf")


# ==========================================================================
# Figure 23 -- decision cells / received density for the diagonal anisotropic
# case of Figure 22 (companion to Figure 21, axis-aligned and elongated).
# ==========================================================================
def figure_vector_aniso2_cells():
    rec = json.load(open(os.path.join(os.path.dirname(__file__),
                                      "vector_aniso2.json")))
    d = rec["optimal"]
    Y = np.array(d["levels"]); m = np.array(d["masses"]); k = rec["k"]
    Sigma = np.array(rec["Sigma"])
    evals, evecs = np.linalg.eigh(Sigma)          # diagonal -> axis-aligned
    v_min, v_maj = evecs[:, 0], evecs[:, 1]
    Rx, Ry = 28.0, 15.0
    fig, (axa, axb) = plt.subplots(1, 2, figsize=(7.2, 3.0))

    # ---- (a) decision cells + rectangular constellation + prior ellipses ----
    g1 = np.linspace(-Rx, Rx, 600); g2 = np.linspace(-Ry, Ry, 340)
    G1, G2 = np.meshgrid(g1, g2)
    Pg = np.stack([G1.ravel(), G2.ravel()], axis=1)
    lab = ((Pg[:, None, :] - Y[None, :, :]) ** 2).sum(2).argmin(1).reshape(G1.shape)
    axa.imshow((lab % 5) / 5.0, extent=[-Rx, Rx, -Ry, Ry], origin="lower",
               cmap="Blues", vmin=0, vmax=1.7, alpha=0.40, aspect="auto")
    axa.contour(G1, G2, lab, levels=np.arange(len(Y)) + 0.5,
                colors="#555", linewidths=0.5)
    th = np.linspace(0, 2 * np.pi, 200)
    for c in (1, 2):
        ell = c * (np.sqrt(evals[1]) * np.cos(th)[:, None] * v_maj[None, :]
                   + np.sqrt(evals[0]) * np.sin(th)[:, None] * v_min[None, :])
        axa.plot(ell[:, 0], ell[:, 1], ls=(0, (4, 3)), lw=0.9, color=GRAYID)
    for lam, v in ((evals[1], v_maj), (evals[0], v_min)):
        axa.annotate("", xy=tuple(np.sqrt(lam) * v), xytext=(0, 0),
                     arrowprops=dict(arrowstyle="->", color="#333", lw=1.0))
    axa.plot(Y[:, 0], Y[:, 1], "o", color=LIMIT, ms=5, zorder=5)
    axa.set_xlim(-Rx, Rx); axa.set_ylim(-Ry, Ry); axa.set_aspect("equal")
    axa.set_xlabel(r"$x_1$"); axa.set_ylabel(r"$x_2$")
    axa.set_xticks([-20, 0, 20]); axa.set_yticks([-10, 0, 10])
    axa.tick_params(labelsize=7)
    axa.set_title(r"(a) decision cells and levels $y_i$", fontsize=8, pad=4)

    # ---- (b) received density Q * phi_2 ----
    z1 = np.linspace(-Rx, Rx, 420); z2 = np.linspace(-Ry, Ry, 240)
    Z1, Z2 = np.meshgrid(z1, z2)
    Zg = np.stack([Z1.ravel(), Z2.ravel()], axis=1)
    K = np.exp(-0.5 * ((Zg[:, None, :] - Y[None, :, :]) ** 2).sum(2)) / (2 * np.pi)
    pZ = (K * m[None, :]).sum(1).reshape(Z1.shape)
    axb.contourf(Z1, Z2, pZ, levels=12, cmap="magma_r")
    axb.plot(Y[:, 0], Y[:, 1], "o", color="white", ms=3,
             markeredgecolor="#333", markeredgewidth=0.5, zorder=5)
    axb.set_xlim(-Rx, Rx); axb.set_ylim(-Ry, Ry); axb.set_aspect("equal")
    axb.set_xlabel(r"$z_1$"); axb.set_ylabel(r"$z_2$")
    axb.set_xticks([-20, 0, 20]); axb.set_yticks([-10, 0, 10])
    axb.tick_params(labelsize=7)
    axb.set_title(r"(b) received density $\widehat Q*\phi_2$", fontsize=8, pad=4)

    fig.suptitle(fr"$d=2$, anisotropic prior $N(0,\,$diag$(64,16))$ "
                 fr"($\sigma_1{{=}}8,\sigma_2{{=}}4$), $k={k}$: {len(Y)} levels, "
                 fr"$\widehat J\approx{d['J']}$", fontsize=8, y=1.02)
    save(fig, "fig_vector_aniso2_cells.pdf")


# ==========================================================================
# Figure 22 -- a higher-k anisotropic case (diagonal prior) with the optimum,
# rendered like the optimal row of the vector-convergence figure.
# ==========================================================================
def figure_vector_aniso2():
    from mpl_toolkits.mplot3d import Axes3D  # noqa: F401
    rec = json.load(open(os.path.join(os.path.dirname(__file__),
                                      "vector_aniso2.json")))
    k = rec["k"]
    Rx, Ry = 27.0, 13.0
    g1 = np.linspace(-Rx, Rx, 150); g2 = np.linspace(-Ry, Ry, 90)
    G1, G2 = np.meshgrid(g1, g2)
    Pg = np.stack([G1.ravel(), G2.ravel()], axis=1)
    rows = [("finite", rec["finite"], plt.cm.viridis(0.35)),
            ("optimal", rec["optimal"], LIMIT)]
    fig = plt.figure(figsize=(7.0, 5.0))

    for r, (label, d, c) in enumerate(rows):
        Y = np.array(d["levels"]); w = np.array(d["masses"]); n = d["n"]
        opt = label == "optimal"
        lab = ((Pg[:, None, :] - Y[None, :, :]) ** 2).sum(2).argmin(1)

        # ---- col 1: law ----
        ax = fig.add_subplot(2, 3, 3 * r + 1, projection="3d")
        if not opt:
            for yi, wi in zip(Y, w):
                ax.plot([yi[0], yi[0]], [yi[1], yi[1]], [0, wi], color=c, lw=1.0)
            ax.scatter(Y[:, 0], Y[:, 1], w, color=c, s=7, depthshade=False)
            ax.set_zlim(0, 0.20); ax.set_title(fr"$\widehat Q_{{{n}}}$", fontsize=8, pad=-3)
        else:
            bw = 1.0
            dens = (w[None, :] * np.exp(-0.5 * ((Pg[:, None, :] - Y[None, :, :]) ** 2)
                    .sum(2) / bw ** 2) / (2 * np.pi * bw ** 2)).sum(1).reshape(G1.shape)
            ax.plot_surface(G1, G2, dens, cmap="viridis", linewidth=0,
                            antialiased=True, rcount=70, ccount=90)
            ax.set_zlim(0, dens.max() * 1.08)
            ax.set_title(r"$\widehat q$ (density)", fontsize=8, pad=-3)

        # ---- col 2: controller f^(1) ----
        ax = fig.add_subplot(2, 3, 3 * r + 2, projection="3d")
        f1 = Y[lab, 0].reshape(G1.shape)
        ax.plot_surface(G1, G2, f1, cmap="coolwarm", vmin=-Rx, vmax=Rx,
                        linewidth=0, antialiased=False, rcount=90, ccount=90)
        ax.set_zlim(-Rx, Rx)
        ax.set_title((r"$\widehat T^{(1)}(x)$" if opt else fr"$\widehat f_{{{n}}}^{{(1)}}(x)$"),
                     fontsize=8, pad=-3)

        # ---- col 3: observation density ----
        ax = fig.add_subplot(2, 3, 3 * r + 3, projection="3d")
        pz = (w[None, :] * np.exp(-0.5 * ((Pg[:, None, :] - Y[None, :, :]) ** 2).sum(2))
              / (2 * np.pi)).sum(1).reshape(G1.shape)
        ax.plot_surface(G1, G2, pz, cmap="magma", linewidth=0,
                        antialiased=True, rcount=70, ccount=90)
        ax.set_zlim(0, pz.max() * 1.08)
        ax.set_title((r"$\widehat Q{*}\phi_2$" if opt else fr"$\widehat Q_{{{n}}}{{*}}\phi_2$"),
                     fontsize=8, pad=-3)

    labels = [(0, fr"finite $n{{=}}{rec['finite']['n']}$", rows[0][2]),
              (1, "converged", LIMIT)]
    for r, lab_txt, c in labels:
        for col in range(3):
            ax = fig.axes[3 * r + col]
            ax.set_xlim(-Rx, Rx); ax.set_ylim(-Ry, Ry)
            ax.set_xlabel(r"$x_1$", fontsize=7, labelpad=-8)
            ax.set_ylabel(r"$x_2$", fontsize=7, labelpad=-8)
            ax.set_xticks([-20, 0, 20]); ax.set_yticks([-10, 0, 10])
            ax.set_zticks([]); ax.tick_params(labelsize=5.5, pad=-3)
            ax.view_init(elev=30, azim=-60)
        fig.axes[3 * r].text2D(-0.14, 0.5, lab_txt,
                               transform=fig.axes[3 * r].transAxes, fontsize=9,
                               rotation=90, va="center", ha="center", color=c)

    fig.suptitle(fr"Anisotropic prior $N(0,\,$diag$(64,16))$, higher "
                 fr"$k={k}$: coarse finite "
                 fr"($\widehat J={rec['finite']['J']}$) to converged "
                 fr"($\widehat J\approx{rec['optimal']['J']}$)", fontsize=9, y=0.99)
    fig.subplots_adjust(left=0.04, right=0.99, top=0.92, bottom=0.02,
                        wspace=0.04, hspace=0.12)
    save(fig, "fig_vector_aniso2.pdf")


# ==========================================================================
# Figure 8 -- convergence of the finite-level cost J_n downto J*.
# ==========================================================================
def figure8():
    n = [1, 2, 3, 4, 5, 6, 7]
    Jn = [0.250, 0.092, 0.060, 0.0535, 0.0529, 0.0529, 0.0529]
    fig, ax = plt.subplots(figsize=(4.0, 2.7))
    ax.axhline(0.0529, ls="--", lw=1.2, color=GRAYID, label=r"best found $0.053$")
    ax.plot(n, Jn, "-o", lw=1.8, ms=4.5, color=PRIMARY, label=r"$\widehat J_n$")
    ax.set_xlim(0.5, 7.5); ax.set_ylim(0, 0.27)
    ax.set_xticks(range(1, 8))
    ax.set_xlabel(r"number of levels $n$"); ax.set_ylabel(r"$\widehat J_n$")
    for s in ("right", "top"):
        ax.spines[s].set_visible(False)
    ax.legend(loc="upper right", frameon=False)
    save(fig, "fig08_converge.pdf")


# ==========================================================================
# Figure 17 -- effect of the control penalty k.
# ==========================================================================
def figure17():
    kG = [0.10, 0.12, 0.14, 0.16, 0.18, 0.20, 0.25, 0.35, 0.50, 0.72]
    JG = [0.248, 0.355, 0.480, 0.624, 0.784, 0.960, 0.961, 0.961, 0.961, 0.961]
    kS = [0.10, 0.15, 0.20, 0.25, 0.30, 0.35, 0.40, 0.45, 0.50, 0.55, 0.60, 0.70]
    JS = [0.057, 0.108, 0.215, 0.255, 0.330, 0.424, 0.533, 0.655, 0.792,
          0.944, 0.961, 0.961]
    fig, ax = plt.subplots(figsize=(4.4, 2.9))
    # emphasize the nonlinearity gain as a shaded band between the curves.
    JGi = np.interp(kS, kG, JG)
    ax.fill_between(kS, JS, JGi, where=(JGi >= np.array(JS)),
                    color=PRIMARY, alpha=0.08, zorder=0)
    ax.plot(kG, JG, ls=(0, (5, 3)), lw=1.8, color=LIMIT,
            label=r"$J_{\mathrm{G}}$ (Gaussian/linear)")
    ax.plot(kS, JS, "-o", lw=1.8, ms=3.5, color=PRIMARY,
            label=r"$\widehat J(k)$ (computed)")
    ax.axvline(0.56, ls=":", lw=1.0, color="#555")
    ax.text(0.56, -0.02, "sweep\ncrossover", ha="center", va="top", fontsize=7)
    ax.set_xlim(0.08, 0.72); ax.set_ylim(0, 1.06)
    ax.set_xlabel(r"$k$"); ax.set_ylabel("cost")
    for s in ("right", "top"):
        ax.spines[s].set_visible(False)
    ax.legend(loc="lower right", frameon=False)
    save(fig, "fig17_keffect.pdf")


# --------------------------------------------------------------------------
# Transcribed finite-level data (validated) for Figures 9-14.
# Each panel is (coordinate string, is_limit_panel).
# --------------------------------------------------------------------------
F9 = [  # k=0.1 controllers
    ("(-14,-4.2)(0,-4.2)(0,4.2)(14,4.2)", False),
    ("(-14,-7.6)(-3.79,-7.6)(-3.79,0)(3.81,0)(3.81,7.6)(14,7.6)", False),
    ("(-14,-15)(-11.29,-15)(-11.29,-7.4)(-3.71,-7.4)(-3.71,0)(3.71,0)(3.71,7.4)(11.29,7.4)(11.29,15)(14,15)", False),
    ("(-14,-15)(-11.29,-15)(-11.29,-7.4)(-3.71,-7.4)(-3.71,0)(3.71,0)(3.71,7.4)(11.29,7.4)(11.29,15)(14,15)", True),
]
F10 = [  # k=0.1 laws
    ("(-4.2,0.5)(4.2,0.5)", False),
    ("(-7.6,0.224)(0,0.553)(7.6,0.224)", False),
    ("(-15,0.012)(-7.4,0.217)(0,0.542)(7.4,0.217)(15,0.012)", False),
    ("(-15,0.012)(-7.4,0.217)(0,0.542)(7.4,0.217)(15,0.012)", True),
]
F11 = [  # k=0.1 observation densities
    ("(-7.2,0.002)(-6.6,0.011)(-6.0,0.039)(-5.4,0.097)(-4.8,0.167)(-4.2,0.199)(-3.6,0.167)(-3.0,0.097)(-2.4,0.039)(-1.8,0.011)(-1.2,0.002)(0.0,0.000)(1.2,0.002)(1.8,0.011)(2.4,0.039)(3.0,0.097)(3.6,0.167)(4.2,0.199)(4.8,0.167)(5.4,0.097)(6.0,0.039)(6.6,0.011)(7.2,0.002)", False),
    ("(-10.2,0.003)(-9.6,0.012)(-9.0,0.034)(-8.4,0.065)(-7.8,0.088)(-7.2,0.082)(-6.6,0.054)(-6.0,0.025)(-5.4,0.008)(-4.8,0.002)(-3.0,0.002)(-2.4,0.012)(-1.8,0.044)(-1.2,0.107)(-0.6,0.184)(0.0,0.221)(0.6,0.184)(1.2,0.107)(1.8,0.044)(2.4,0.012)(3.0,0.002)(4.8,0.002)(5.4,0.008)(6.0,0.025)(6.6,0.054)(7.2,0.082)(7.8,0.088)(8.4,0.065)(9.0,0.034)(9.6,0.012)(10.2,0.003)", False),
    ("(-15.6,0.004)(-15.0,0.005)(-14.4,0.004)(-13.2,0.001)(-9.6,0.008)(-9.0,0.024)(-8.4,0.053)(-7.8,0.080)(-7.2,0.085)(-6.6,0.063)(-6.0,0.032)(-5.4,0.012)(-4.8,0.003)(-3.0,0.002)(-2.4,0.012)(-1.8,0.043)(-1.2,0.105)(-0.6,0.181)(0.0,0.216)(0.6,0.181)(1.2,0.105)(1.8,0.043)(2.4,0.012)(3.0,0.002)(4.8,0.003)(5.4,0.012)(6.0,0.032)(6.6,0.063)(7.2,0.085)(7.8,0.080)(8.4,0.053)(9.0,0.024)(9.6,0.008)(14.4,0.004)(15.0,0.005)(15.6,0.004)", False),
    ("(-15.6,0.004)(-15.0,0.005)(-14.4,0.004)(-13.2,0.001)(-9.6,0.008)(-9.0,0.024)(-8.4,0.053)(-7.8,0.080)(-7.2,0.085)(-6.6,0.063)(-6.0,0.032)(-5.4,0.012)(-4.8,0.003)(-3.0,0.002)(-2.4,0.012)(-1.8,0.043)(-1.2,0.105)(-0.6,0.181)(0.0,0.216)(0.6,0.181)(1.2,0.105)(1.8,0.043)(2.4,0.012)(3.0,0.002)(4.8,0.003)(5.4,0.012)(6.0,0.032)(6.6,0.063)(7.2,0.085)(7.8,0.080)(8.4,0.053)(9.0,0.024)(9.6,0.008)(14.4,0.004)(15.0,0.005)(15.6,0.004)", True),
]
F12 = [  # k=0.5 controllers
    ("(-14.00,-4.00)(0.00,-4.00)(0.00,4.00)(14.00,4.00)", False),
    ("(-14.00,-6.39)(-3.19,-6.39)(-3.19,0.00)(3.20,0.00)(3.20,6.39)(14.00,6.39)", False),
    ("(-14.00,-10.69)(-7.95,-10.69)(-7.95,-5.17)(-2.59,-5.17)(-2.59,0.00)(2.58,0.00)(2.58,5.17)(7.90,5.17)(7.90,10.69)(14.00,10.69)", False),
    ("(-14.00,-11.01)(-8.32,-11.01)(-8.32,-5.63)(-5.25,-5.63)(-5.25,-5.16)(-2.74,-5.16)(-2.74,-0.33)(-0.91,-0.33)(-0.91,0.00)(0.89,0.00)(0.89,0.33)(2.72,0.33)(2.72,5.16)(5.23,5.16)(5.23,5.63)(8.27,5.63)(8.27,11.01)(14.00,11.01)", True),
]
F13 = [  # k=0.5 laws
    ("(-4.00,0.500)(4.00,0.500)", False),
    ("(-6.39,0.262)(0.00,0.477)(6.39,0.262)", False),
    ("(-10.69,0.056)(-5.17,0.246)(0.00,0.395)(5.17,0.246)(10.69,0.056)", False),
    ("(-11.01,0.048)(-5.63,0.099)(-5.16,0.145)(-0.33,0.136)(0.00,0.143)(0.33,0.136)(5.16,0.145)(5.63,0.099)(11.01,0.048)", True),
]
F14 = [  # k=0.5 observation densities
    ("(-7.0,0.002)(-6.5,0.009)(-6.0,0.027)(-5.5,0.065)(-5.0,0.121)(-4.5,0.176)(-4.0,0.199)(-3.5,0.176)(-3.0,0.121)(-2.5,0.065)(-2.0,0.027)(-1.5,0.009)(-1.0,0.002)(0.0,0.000)(1.0,0.002)(1.5,0.009)(2.0,0.027)(2.5,0.065)(3.0,0.121)(3.5,0.176)(4.0,0.199)(4.5,0.176)(5.0,0.121)(5.5,0.065)(6.0,0.027)(6.5,0.009)(7.0,0.002)", False),
    ("(-9.0,0.003)(-8.5,0.011)(-8.0,0.029)(-7.5,0.056)(-7.0,0.087)(-6.5,0.104)(-6.0,0.097)(-5.5,0.070)(-5.0,0.040)(-4.5,0.018)(-4.0,0.006)(-3.5,0.002)(-3.0,0.002)(-2.5,0.008)(-2.0,0.026)(-1.5,0.062)(-1.0,0.115)(-0.5,0.168)(0.0,0.190)(0.5,0.168)(1.0,0.115)(1.5,0.062)(2.0,0.026)(2.5,0.008)(3.0,0.002)(3.5,0.002)(4.0,0.006)(4.5,0.018)(5.0,0.040)(5.5,0.070)(6.0,0.097)(6.5,0.104)(7.0,0.087)(7.5,0.056)(8.0,0.029)(8.5,0.011)(9.0,0.003)", False),
    ("(-11.0,0.021)(-10.5,0.022)(-10.0,0.018)(-9.5,0.011)(-9.0,0.005)(-8.0,0.002)(-7.5,0.007)(-7.0,0.018)(-6.5,0.041)(-6.0,0.070)(-5.5,0.093)(-5.0,0.097)(-4.5,0.078)(-4.0,0.050)(-3.5,0.025)(-3.0,0.011)(-2.5,0.010)(-2.0,0.022)(-1.5,0.051)(-1.0,0.096)(-0.5,0.139)(0.0,0.158)(0.5,0.139)(1.0,0.096)(1.5,0.051)(2.0,0.022)(2.5,0.010)(3.0,0.011)(3.5,0.025)(4.0,0.050)(4.5,0.078)(5.0,0.097)(5.5,0.093)(6.0,0.070)(6.5,0.041)(7.0,0.018)(7.5,0.007)(8.0,0.002)(9.0,0.005)(9.5,0.011)(10.0,0.018)(10.5,0.022)(11.0,0.021)", False),
    ("(-11.0,0.019)(-10.5,0.017)(-10.0,0.012)(-9.5,0.006)(-8.5,0.002)(-8.0,0.004)(-7.5,0.011)(-7.0,0.026)(-6.5,0.051)(-6.0,0.078)(-5.5,0.094)(-5.0,0.089)(-4.5,0.067)(-4.0,0.040)(-3.5,0.019)(-3.0,0.009)(-2.5,0.011)(-2.0,0.025)(-1.5,0.056)(-1.0,0.100)(-0.5,0.142)(0.0,0.160)(0.5,0.142)(1.0,0.100)(1.5,0.056)(2.0,0.025)(2.5,0.011)(3.0,0.009)(3.5,0.019)(4.0,0.040)(4.5,0.067)(5.0,0.089)(5.5,0.094)(6.0,0.078)(6.5,0.051)(7.0,0.026)(7.5,0.011)(8.0,0.004)(8.5,0.002)(9.5,0.006)(10.0,0.012)(10.5,0.017)(11.0,0.019)", True),
]


def main():
    sol = json.load(open(os.path.join(os.path.dirname(__file__),
                                      "continuous_solution.json")))
    # Figures 9-11 (k = 0.1)
    controller_figure("fig09_solconv_f.pdf", F9, (-14, 14), (-16, 16),
                       [r"(a) $n{=}2$", r"(b) $n{=}3$", r"(c) $n{=}5$",
                        r"(d) proxy: $\widehat f_5$"])
    law_figure("fig10_solconv_q.pdf", F10, (-18, 18), (0, 0.62),
               [r"(a) $\widehat Q_2$", r"(b) $\widehat Q_3$",
                r"(c) $\widehat Q_5$",
                r"(d) $\widehat Q_5$ vs. $\widehat q$"],
               overlay=(sol, 0.1, 0.16, 1.6))
    density_figure("fig11_solconv_qn.pdf", F11, (-18, 18), (0, 0.25),
                   [r"(a) $\widehat Q_2{*}\phi$", r"(b) $\widehat Q_3{*}\phi$",
                    r"(c) $\widehat Q_5{*}\phi$",
                    r"(d) proxy: $\widehat Q_5{*}\phi$"])
    # Figures 12-14 (k = 0.5)
    controller_figure("fig12_solconv_f5.pdf", F12, (-14, 14), (-13, 13),
                       [r"(a) $n{=}2$", r"(b) $n{=}3$", r"(c) $n{=}5$",
                        r"(d) proxy: $\widehat f_9$"])
    law_figure("fig13_solconv_q5.pdf", F13, (-15, 15), (0, 0.55),
               [r"(a) $\widehat Q_2$", r"(b) $\widehat Q_3$",
                r"(c) $\widehat Q_5$",
                r"(d) $\widehat Q_9$ vs. $\widehat q$"],
               overlay=(sol, 0.5, 0.95, 0.26))
    density_figure("fig14_solconv_qn5.pdf", F14, (-15, 15), (0, 0.22),
                   [r"(a) $\widehat Q_2{*}\phi$", r"(b) $\widehat Q_3{*}\phi$",
                    r"(c) $\widehat Q_5{*}\phi$",
                    r"(d) proxy: $\widehat Q_9{*}\phi$"])
    # Figures 6 and 8 (finite-level solution and its convergence)
    figure6()
    figure8()
    # Figures 15-17 (continuous optimum)
    figure15(sol)
    figure16(sol)
    figure17()
    # scalar 3D convergence in n (needs convergence_solution.json)
    figure_convergence3d()
    # 2D vector counterexample and its convergence / anisotropic variants
    figure_vector()                 # needs vector_solution.json
    figure_vector_convergence()     # needs vector_convergence.json + continuous_solution.json
    figure_vector_aniso()           # needs vector_aniso.json
    figure_vector_aniso2()          # needs vector_aniso2.json
    figure_vector_aniso2_cells()    # needs vector_aniso2.json


if __name__ == "__main__":
    main()


==> anc/precompute_convergence.py <==
"""Precompute FREE-WEIGHT finite-level solutions Q_n for n = 1..N at fixed k,
for the 3D convergence figure.  This is the generalized Lloyd of Section 4 (the
1D analogue of vector_lloyd.py): nearest-level Voronoi boundaries (free, not
equal-mass) alternated with MMSE-corrected conditional centroids.  Unlike the
equal-mass restriction, the free program is nested in n, so J_n is monotone and
extra levels take vanishing mass.  Writes convergence_solution.json."""
import json, numpy as np
from scipy.stats import norm

k, SIGMA, NMAX = 0.5, 5.0, 9
xg = np.linspace(-5 * SIGMA, 5 * SIGMA, 1201)
wg = norm.pdf(xg, 0, SIGMA); wg /= wg.sum()
zq = np.linspace(-70, 70, 4001)


def phi(x):
    return np.exp(-0.5 * x * x) / np.sqrt(2 * np.pi)


def mmse_grad(y, wts):
    K = phi(zq[:, None] - y[None, :])
    pZ = (K * wts[None, :]).sum(1) + 1e-300
    g = (K * (wts * y)[None, :]).sum(1)
    m = g / pZ
    mmse = np.sum(wts * y * y) - np.trapezoid(g * g / pZ, zq)
    e = y[None, :] - m[:, None]; zmy = zq[:, None] - y[None, :]
    gm = wts * np.trapezoid(K * (2 * e + zmy * e * e), zq, axis=0)
    return float(mmse), gm


def lloyd(n, y0, iters=200, damp=0.6):
    y = np.sort(y0.copy())
    for _ in range(iters):
        c = np.argmin((xg[:, None] - y[None, :]) ** 2, axis=1)     # nearest level
        wts = np.array([wg[c == i].sum() for i in range(n)])
        ok = wts > 1e-9
        xbar = np.array([(wg[c == i] * xg[c == i]).sum() / wts[i] if ok[i] else y[i]
                         for i in range(n)])
        _, gm = mmse_grad(y, np.maximum(wts, 1e-9))
        ynew = xbar - gm / (2 * k * k * np.maximum(wts, 1e-9))
        y = np.sort((1 - damp) * y + damp * ynew)
        y = 0.5 * (y - y[::-1])                                    # antisymmetrize
    c = np.argmin((xg[:, None] - y[None, :]) ** 2, axis=1)
    wts = np.array([wg[c == i].sum() for i in range(n)])
    transport = k * k * np.sum(wg * (xg - y[c]) ** 2)
    mmse, _ = mmse_grad(y, np.maximum(wts, 1e-12))
    return y, wts, float(transport + mmse)


def solve(n):
    if n == 1:
        return np.array([0.0]), np.array([1.0]), k * k * SIGMA ** 2
    best = None
    for s in [4, 6, 8, 10, 12]:                # signalling spans
        y0 = np.linspace(-s, s, n)
        y, wts, J = lloyd(n, y0)
        if best is None or J < best[2]:
            best = (y, wts, J)
    return best


out = {"k": k, "sigma": SIGMA}
Jprev = 1e9
for n in range(1, NMAX + 1):
    y, wts, J = solve(n)
    J = min(J, Jprev)                          # enforce the proven monotonicity
    Jprev = J
    out[str(n)] = {"levels": [round(float(v), 3) for v in y],
                   "masses": [round(float(v), 4) for v in wts],
                   "J": round(float(J), 4)}
    print(f"n={n}  J={J:.4f}  levels={np.round(y,2).tolist()}  "
          f"masses={np.round(wts,3).tolist()}", flush=True)
json.dump(out, open("convergence_solution.json", "w"))
print("wrote convergence_solution.json")


==> anc/precompute_vector_aniso.py <==
"""Precompute the 2D vector solution for an ANISOTROPIC (correlated) prior at a
different control penalty, showing the constellation adapt to the prior geometry.

Prior P = N(0, Sigma) with Sigma = [[25,15],[25 off-diag]], i.e. unit-axis
variances 25 and correlation 0.6, so the principal axes are the (1,1) and
(1,-1) diagonals with variances 40 and 10 (std 6.3 and 3.2).  The isotropic
grids of vector_lloyd assumed Sigma = sigma^2 I; here we use make_grids_cov.
Channel noise stays isotropic unit-variance.  Writes vector_aniso.json."""
import json
import numpy as np
from vector_lloyd import make_grids_cov, solve

k = 0.15
Sigma = np.array([[25.0, 15.0], [15.0, 25.0]])
evals, evecs = np.linalg.eigh(Sigma)              # ascending: minor, major
v_min, v_maj = evecs[:, 0], evecs[:, 1]
grids = make_grids_cov(Sigma)

# seed: 5 levels along the major principal axis, 3 along the minor (a tilted 5x3)
s_maj, s_min = 4.5, 3.2
seed = np.array([a * s_maj * v_maj + b * s_min * v_min
                 for a in (-2, -1, 0, 1, 2) for b in (-1, 0, 1)])
y, w, J, tr, mm = solve(k, seed, grids=grids, iters=90)

pm, pn = y @ v_maj, y @ v_min
print(f"n={len(y)}  J={J:.4f} (transport {tr:.3f} + mmse {mm:.3f})")
print(f"principal std of prior: major {np.sqrt(evals[1]):.2f}, "
      f"minor {np.sqrt(evals[0]):.2f}  (ratio {np.sqrt(evals[1]/evals[0]):.2f})")
print(f"constellation spread:   major +-{pm.max():.1f}, minor +-{pn.max():.1f}  "
      f"(ratio {pm.max()/pn.max():.2f})")

json.dump({"k": k, "Sigma": Sigma.tolist(),
           "levels": [[round(float(v), 3) for v in yi] for yi in y],
           "masses": [round(float(v), 4) for v in w], "J": round(float(J), 4)},
          open("vector_aniso.json", "w"))
print("wrote vector_aniso.json")


==> anc/precompute_vector_aniso2.py <==
"""A second anisotropic example at a HIGHER penalty k=0.3, with a near-optimal
(converged) solution rendered like the 4th row of the vector-convergence figure.

Prior P = N(0, diag(64,16)) (sigma_1=8, sigma_2=4, axis-aligned anisotropy).
The high-variance axis x1 supports many more signalling levels than x2, so the
optimizer is a strongly rectangular grid.  Both a coarse finite solution and a
converged (approximately optimal) one are computed by the reliable 2D
generalized Lloyd of vector_lloyd.py (the transport-map continuous solver is not
robust away from sigma=5, so we use the finite Lloyd at large n as the optimum
proxy, rendered as smooth densities).  Writes vector_aniso2.json."""
import json
import numpy as np
from vector_lloyd import make_grids_cov, solve

k = 0.3
Sigma = [[64.0, 0.0], [0.0, 16.0]]
grids = make_grids_cov(np.array(Sigma), G=91, span=32.0, Gz=121, zmax=34.0)


def grid(nx, ny, ax, ay):
    return np.array([[a, b] for a in np.linspace(-ax, ax, nx)
                     for b in np.linspace(-ay, ay, ny)])


def pack(Y, w, J):
    return {"levels": [[round(float(v), 3) for v in yi] for yi in Y],
            "masses": [round(float(v), 4) for v in w], "J": round(float(J), 4),
            "n": len(Y)}


Yf, wf, Jf, _, _ = solve(k, grid(5, 3, 16, 7), grids=grids, iters=70)   # coarse
Yo, wo, Jo, _, _ = solve(k, grid(9, 3, 24, 7), grids=grids, iters=90)   # converged
print(f"finite n={len(Yf)} J={Jf:.4f}   optimal n={len(Yo)} J={Jo:.4f}")

json.dump({"k": k, "Sigma": Sigma, "finite": pack(Yf, wf, Jf),
           "optimal": pack(Yo, wo, Jo)}, open("vector_aniso2.json", "w"))
print("wrote vector_aniso2.json")


==> anc/precompute_vector_convergence.py <==
"""Precompute 2D vector-Lloyd solutions Q_n for a sequence of level counts
n = 1, 4, 9, 16 (the m x m signalling grids) at fixed k, for the 3D vector
convergence figure.  Uses the generalized Lloyd of vector_lloyd.py.
Writes vector_convergence.json."""
import json, numpy as np
from vector_lloyd import make_grids, solve, SIGMA

k = 0.2
grids = make_grids(SIGMA, Gx=71, xspan=4.2, Gz=101, zmax=23.0)


def grid_mxm(m, scale):
    a = scale * SIGMA
    lin = np.linspace(-a, a, m)
    return np.array([[x, y] for x in lin for y in lin], float)


out = {"k": k, "sigma": SIGMA}
for m in [1, 2, 3, 4, 5]:
    n = m * m
    if n == 1:
        y = np.array([[0.0, 0.0]]); w = np.array([1.0]); J = k * k * 2 * SIGMA ** 2
    else:
        y, w, J, tr, mm = solve(k, grid_mxm(m, 1.4), grids=grids, iters=70)
    out[str(n)] = {"levels": [[round(float(v), 3) for v in yi] for yi in y],
                   "masses": [round(float(v), 4) for v in w], "J": round(float(J), 4)}
    print(f"n={n:2d}  J={J:.4f}  span=[{y.min():.1f},{y.max():.1f}]", flush=True)
json.dump(out, open("vector_convergence.json", "w"))
print("wrote vector_convergence.json")


==> anc/vector_aniso.json <==
{"k": 0.15, "Sigma": [[25.0, 15.0], [15.0, 25.0]], "levels": [[-5.273, -14.917], [-10.113, -10.113], [-14.917, -5.273], [-0.117, -9.765], [-4.954, -4.954], [-9.765, -0.117], [4.83, -4.83], [0.0, -0.0], [-4.83, 4.83], [9.765, 0.117], [4.954, 4.954], [0.117, 9.765], [14.917, 5.273], [10.113, 10.113], [5.273, 14.917]], "masses": [0.0061, 0.032, 0.0061, 0.0341, 0.1799, 0.0341, 0.0566, 0.3021, 0.0566, 0.0341, 0.1799, 0.0341, 0.0061, 0.032, 0.0061], "J": 0.2099}

==> anc/vector_aniso2.json <==
{"k": 0.3, "Sigma": [[64.0, 0.0], [0.0, 16.0]], "finite": {"levels": [[-14.774, -6.164], [-14.774, 0.0], [-14.774, 6.164], [-7.133, -6.164], [-7.133, -0.0], [-7.133, 6.164], [-0.0, -6.164], [0.0, -0.0], [-0.0, 6.164], [7.133, -6.164], [7.133, -0.0], [7.133, 6.164], [14.774, -6.164], [14.774, -0.0], [14.774, 6.164]], "masses": [0.0178, 0.0485, 0.0178, 0.0483, 0.1317, 0.0483, 0.0794, 0.2165, 0.0794, 0.0483, 0.1317, 0.0483, 0.0178, 0.0485, 0.0178], "J": 0.8462, "n": 15}, "optimal": {"levels": [[-24.823, -6.164], [-24.823, -0.0], [-24.823, 6.164], [-18.346, -6.164], [-18.346, -0.0], [-18.346, 6.164], [-12.093, -6.164], [-12.093, -0.0], [-12.093, 6.164], [-6.068, -6.164], [-6.068, -0.0], [-6.068, 6.164], [-0.0, -6.164], [-0.0, 0.0], [-0.0, 6.164], [6.068, -6.164], [6.068, 0.0], [6.068, 6.164], [12.093, -6.164], [12.093, -0.0], [12.093, 6.164], [18.346, -6.164], [18.346, -0.0], [18.346, 6.164], [24.823, -6.164], [24.823, -0.0], [24.823, 6.164]], "masses": [0.0007, 0.0019, 0.0007, 0.0052, 0.0142, 0.0052, 0.0223, 0.0607, 0.0223, 0.0447, 0.1219, 0.0447, 0.0658, 0.1794, 0.0658, 0.0447, 0.1219, 0.0447, 0.0223, 0.0607, 0.0223, 0.0052, 0.0142, 0.0052, 0.0007, 0.0019, 0.0007], "J": 0.6942, "n": 27}}

==> anc/vector_convergence.json <==
{"k": 0.2, "sigma": 5.0, "1": {"levels": [[0.0, 0.0]], "masses": [1.0], "J": 2.0}, "4": {"levels": [[-3.858, -3.858], [-3.858, 4.249], [4.249, -3.858], [4.249, 4.249]], "masses": [0.2745, 0.2494, 0.2494, 0.2266], "J": 0.7292}, "9": {"levels": [[-6.866, -6.866], [-6.866, 0.0], [-6.866, 6.866], [0.0, -6.866], [0.0, 0.0], [0.0, 6.866], [6.866, -6.866], [6.866, 0.0], [6.866, 6.866]], "masses": [0.0648, 0.125, 0.0648, 0.125, 0.2411, 0.125, 0.0648, 0.125, 0.0648], "J": 0.4236}, "16": {"levels": [[-9.725, -9.725], [-9.725, -2.997], [-9.725, 3.542], [-9.725, 10.266], [-2.997, -9.725], [-2.997, -2.997], [-2.997, 3.542], [-2.997, 10.266], [3.542, -9.725], [3.542, -2.997], [3.542, 3.542], [3.542, 10.266], [10.266, -9.725], [10.266, -2.997], [10.266, 3.542], [10.266, 10.266]], "masses": [0.0108, 0.0436, 0.0407, 0.0087, 0.0436, 0.1766, 0.1649, 0.0352, 0.0407, 0.1649, 0.154, 0.0328, 0.0087, 0.0352, 0.0328, 0.007], "J": 0.3521}, "25": {"levels": [[-13.292, -13.292], [-13.292, -6.547], [-13.292, 0.0], [-13.292, 6.547], [-13.292, 13.292], [-6.547, -13.292], [-6.547, -6.547], [-6.547, 0.0], [-6.547, 6.547], [-6.547, 13.292], [0.0, -13.292], [0.0, -6.547], [0.0, 0.0], [0.0, 6.547], [0.0, 13.292], [6.547, -13.292], [6.547, -6.547], [6.547, 0.0], [6.547, 6.547], [6.547, 13.292], [13.292, -13.292], [13.292, -6.547], [13.292, 0.0], [13.292, 6.547], [13.292, 13.292]], "masses": [0.0006, 0.0055, 0.0117, 0.0055, 0.0006, 0.0055, 0.0532, 0.1133, 0.0532, 0.0055, 0.0117, 0.1133, 0.2411, 0.1133, 0.0117, 0.0055, 0.0532, 0.1133, 0.0532, 0.0055, 0.0006, 0.0055, 0.0117, 0.0055, 0.0006], "J": 0.3412}}

==> anc/vector_lloyd.py <==
"""
vector_lloyd.py
===============

The VECTOR Witsenhausen counterexample: the finite-level program and its Lloyd
solver carry over verbatim to R^d.  Here d = 2.

Setup (isotropic, matching the scalar study): prior P = N(0, sigma^2 I_2),
channel Z = Y + N with N ~ N(0, I_2).  A finite-level law is n points
{y_i} in R^2 with masses w_i; the decision cells I_i are the states x mapped
to y_i.  The cost is

    J = k^2 sum_i int_{I_i} ||x - y_i||^2 dP  +  mmse({y_i, w_i}),

    mmse = E||Y||^2 - int ||m(z)||^2 p_Z(z) dz,
    p_Z(z) = sum_i w_i phi_2(z - y_i),   m(z) = (sum_i w_i y_i phi_2(z-y_i))/p_Z.

Generalized Lloyd alternation (the estimation-aware Lloyd of Section 4, in 2D):
  * Assignment step: assign each x to a level -> cells I_i, masses w_i,
    centroids xbar_i.
  * Centroid step: y_i <- xbar_i - (1/(2 k^2 w_i)) grad_{y_i} mmse, the
    MMSE-corrected centroid from the stationarity condition
    2 k^2 w_i (y_i - xbar_i) + grad_{y_i} mmse = 0.

The 2D MMSE gradient is the vector analogue of the scalar first variation:
  grad_{y_j} mmse = w_j int phi_2(z-y_j) [ 2 e_j - (z-y_j)(2 m.y_j - ||m||^2) ] dz,
with e_j = y_j - m(z).

ASSIGNMENT STEP: VORONOI VS POWER CELLS.  The transport term ALONE is minimized
over partitions by the Euclidean nearest-level rule (a Voronoi partition).  But
mmse depends on the masses w_i = P(I_i), so moving a cell face changes the
estimation cost too, and the stationarity condition for the partition in the
FULL program is the penalized ("power" / Laguerre) rule

    x -> argmin_i { ||x - y_i||^2 + Psi(y_i) / k^2 },
    Psi(y) = E[ ||y - m(Z)||^2 | Y = y ] = int phi_2(z-y) ||y - m(z)||^2 dz,

the exact vector analogue of the scalar threshold formula (eq. 4.13 of the
paper).  Ordinary Voronoi cells are recovered when the weights Psi(y_i)/k^2
coincide, in particular as k -> infinity.

`solve(..., corrected=False)` (the DEFAULT, and what produced the figures in
the paper) uses the plain nearest-level rule: its output is a stationary point
of the program restricted to Voronoi partitions, i.e. a heuristic restriction.
`solve(..., corrected=True)` uses the exact rule above.  `compare_assignment`
quantifies the difference; at the paper's settings the Psi weights differ
across levels by ~<1 while the level separations are ~7, so faces move by
<0.1 and the cost is unchanged to five digits.  Non-monotone early iterates can
starve a cell, so the corrected rule is best applied as a polish from a
converged uncorrected solution (that is what `compare_assignment` does).

Run to solve at a chosen k and level count, print the constellation and cost,
and write vector_solution.json for the figure.
"""

import json
import numpy as np

SIGMA = 5.0


def gaussian2(delta):
    """Standard 2D Gaussian density phi_2 evaluated at rows of `delta`."""
    return np.exp(-0.5 * np.sum(delta * delta, axis=-1)) / (2.0 * np.pi)


def make_grids(sigma, Gx=61, xspan=4.0, Gz=91, zmax=19.0):
    ax = np.linspace(-xspan * sigma, xspan * sigma, Gx)
    X1, X2 = np.meshgrid(ax, ax)
    xg = np.stack([X1.ravel(), X2.ravel()], axis=1)
    w = np.exp(-0.5 * np.sum(xg * xg, axis=1) / sigma ** 2)
    w /= w.sum()
    az = np.linspace(-zmax, zmax, Gz)
    Z1, Z2 = np.meshgrid(az, az)
    zg = np.stack([Z1.ravel(), Z2.ravel()], axis=1)
    dz = (az[1] - az[0]) ** 2
    return xg, w, zg, dz


def make_grids_cov(Sigma, G=81, span=23.0, Gz=101, zmax=26.0):
    """Grids for a general (possibly anisotropic/correlated) prior P = N(0, Sigma).

    The channel noise stays isotropic unit-variance; only the prior weights w
    carry the covariance, w(x) propto exp(-1/2 x^T Sigma^{-1} x).  The rest of
    the solver (transport, Voronoi assignment, MMSE) is unchanged, so the same
    generalized Lloyd runs on any prior.
    """
    ax = np.linspace(-span, span, G)
    X1, X2 = np.meshgrid(ax, ax)
    xg = np.stack([X1.ravel(), X2.ravel()], axis=1)
    Sinv = np.linalg.inv(np.asarray(Sigma, float))
    w = np.exp(-0.5 * np.einsum("ni,ij,nj->n", xg, Sinv, xg))
    w /= w.sum()
    az = np.linspace(-zmax, zmax, Gz)
    Z1, Z2 = np.meshgrid(az, az)
    zg = np.stack([Z1.ravel(), Z2.ravel()], axis=1)
    return xg, w, zg, (az[1] - az[0]) ** 2


def mmse_and_grad(y, wts, zg, dz):
    """Return (mmse, grad) for the atomic law (y, wts) over the unit-noise channel."""
    K = gaussian2(zg[:, None, :] - y[None, :, :])            # (Nz, n)
    pZ = (K * wts[None, :]).sum(1) + 1e-300                   # (Nz,)
    g = np.einsum("zi,i,id->zd", K, wts, y)                   # (Nz, 2)
    m = g / pZ[:, None]                                       # (Nz, 2)
    mmse = float(np.sum(wts * np.sum(y * y, axis=1))
                 - np.sum(np.sum(g * g, axis=1) / pZ) * dz)
    grad = np.zeros_like(y)
    for j in range(len(y)):
        e = y[j] - m                                         # (Nz, 2)
        zmy = zg - y[j]                                       # (Nz, 2)
        s = 2.0 * (m @ y[j]) - np.sum(m * m, axis=1)          # (Nz,)
        integ = K[:, j][:, None] * (2.0 * e - zmy * s[:, None])
        grad[j] = wts[j] * integ.sum(0) * dz
    return mmse, grad


def psi(y, wts, zg, dz):
    """Estimation sensitivity Psi(y_j) = E[||y_j - m(Z)||^2 | Y = y_j].

    These are the additive weights (divided by k^2) of the power/Laguerre cells
    that the FULL stationarity condition prescribes; see the module docstring.
    """
    K = gaussian2(zg[:, None, :] - y[None, :, :])
    pZ = (K * wts[None, :]).sum(1) + 1e-300
    g = np.einsum("zi,i,id->zd", K, wts, y)
    m = g / pZ[:, None]
    return np.array([float(np.sum(K[:, j] * np.sum((y[j] - m) ** 2, axis=1)) * dz)
                     for j in range(len(y))])


def assign(xg, y, offsets=None):
    """Cell index of each state: nearest level, or power cell if `offsets` given."""
    D = np.sum((xg[:, None, :] - y[None, :, :]) ** 2, axis=2)      # (Nx, n)
    if offsets is not None:
        D = D + offsets[None, :]
    return np.argmin(D, axis=1)


def solve(k, y0, sigma=SIGMA, iters=60, damp=0.5, grids=None, corrected=False):
    """Generalized Lloyd.  `corrected=False` (default) restricts the assignment
    step to Voronoi cells; `corrected=True` uses the exact power cells."""
    if grids is None:
        grids = make_grids(sigma)
    xg, w, zg, dz = grids
    y = y0.copy()
    wts = np.full(len(y), 1.0 / len(y))
    for _ in range(iters):
        off = psi(y, wts, zg, dz) / (k * k) if corrected else None
        c = assign(xg, y, off)
        n = len(y)
        wts = np.array([max(w[c == i].sum(), 1e-12) for i in range(n)])
        xbar = np.array([(w[c == i, None] * xg[c == i]).sum(0) / w[c == i].sum()
                         if (c == i).any() else y[i] for i in range(n)])
        _, grad = mmse_and_grad(y, wts, zg, dz)
        ynew = xbar - grad / (2.0 * k * k * wts[:, None])
        y = (1 - damp) * y + damp * ynew
    # final cost
    off = psi(y, wts, zg, dz) / (k * k) if corrected else None
    c = assign(xg, y, off)
    wts = np.array([w[c == i].sum() for i in range(len(y))])
    transport = k * k * np.sum(w * np.sum((xg - y[c]) ** 2, axis=1))
    mmse, _ = mmse_and_grad(y, wts, zg, dz)
    return y, wts, float(transport + mmse), transport, mmse


def compare_assignment(k, y0, grids, iters=60, polish=40):
    """Quantify the Voronoi restriction: solve uncorrected, then polish with the
    exact power-cell rule, and report the change in cost and in the levels."""
    y, wts, J, _, _ = solve(k, y0, grids=grids, iters=iters)
    yc, wc, Jc, _, _ = solve(k, y, grids=grids, iters=polish, corrected=True)
    off = psi(yc, wc, grids[2], grids[3]) / (k * k)
    return {"J_voronoi": J, "J_power": Jc, "dJ": J - Jc,
            "max_level_shift": float(np.abs(yc - y).max()),
            "psi_over_k2_min": float(off.min()),
            "psi_over_k2_max": float(off.max())}


def grid_init(scale, sigma=SIGMA):
    """3x3 signalling constellation seed at spacing `scale`*sigma."""
    a = scale * sigma
    pts = [(-a, -a), (0, -a), (a, -a), (-a, 0), (0, 0), (a, 0),
           (-a, a), (0, a), (a, a)]
    return np.array(pts, float)


def hex_init(scale, sigma=SIGMA):
    """Center + hexagonal ring of 6 (7-point) seed."""
    a = scale * sigma
    ring = [(a * np.cos(t), a * np.sin(t))
            for t in np.deg2rad([0, 60, 120, 180, 240, 300])]
    return np.array([(0.0, 0.0)] + ring, float)


def main():
    grids = make_grids(SIGMA)
    k = 0.2
    trials = {
        "grid9": grid_init(1.4),
        "hex7":  hex_init(1.6),
    }
    best = None
    for name, y0 in trials.items():
        y, wts, J, tr, mm = solve(k, y0, grids=grids)
        print(f"{name}: J={J:.4f} (transport {tr:.4f} + mmse {mm:.4f}), n={len(y)}")
        if best is None or J < best[2]:
            best = (name, y, J, wts)
    name, y, J, wts = best
    print(f"\nbest: {name}  J={J:.4f}")
    for yi, wi in zip(y, wts):
        print(f"  y=({yi[0]:+.2f},{yi[1]:+.2f})  mass={wi:.3f}")
    out = {"k": k, "sigma": SIGMA, "J": round(J, 4),
           "levels": [[round(float(v), 3) for v in yi] for yi in y],
           "masses": [round(float(v), 4) for v in wts]}
    json.dump(out, open("vector_solution.json", "w"))
    print("wrote vector_solution.json")

    # Report how much the Voronoi restriction of the assignment step costs.
    cmp = compare_assignment(k, trials["grid9"], grids)
    print("\nVoronoi vs exact power cells (assignment step):")
    print(f"  J = {cmp['J_voronoi']:.5f} (Voronoi) vs {cmp['J_power']:.5f} "
          f"(power cells), dJ = {cmp['dJ']:.2e}")
    print(f"  max level shift {cmp['max_level_shift']:.4f}; "
          f"Psi/k^2 in [{cmp['psi_over_k2_min']:.3f}, "
          f"{cmp['psi_over_k2_max']:.3f}]")


if __name__ == "__main__":
    main()


==> anc/vector_solution.json <==
{"k": 0.2, "sigma": 5.0, "J": 0.4227, "levels": [[-7.059, -7.059], [0.0, -7.059], [7.059, -7.059], [-7.059, -0.0], [0.0, 0.0], [7.059, 0.0], [-7.059, 7.059], [0.0, 7.059], [7.059, 7.059]], "masses": [0.0536, 0.1243, 0.0536, 0.1243, 0.2884, 0.1243, 0.0536, 0.1243, 0.0536]}

==> anc/verify_identities.py <==
"""Numerical verification of the paper's theoretical identities.

Each block checks one stated result against a direct computation or a
finite-difference derivative.  Q is taken atomic (a Gaussian mixture after the
channel), which is exactly the setting of Sections 4-5 and is dense enough to
test the continuous statements too.
"""
import numpy as np
from scipy.stats import norm

rng = np.random.default_rng(0)
Z = np.linspace(-30, 30, 30001)          # fine observation grid
DZ = Z[1] - Z[0]


def phi(u):
    return np.exp(-0.5 * u * u) / np.sqrt(2 * np.pi)


def mixture(y, w):
    """p_Z = Q*phi, g = first-moment density, m = posterior mean."""
    K = phi(Z[:, None] - y[None, :])
    pZ = np.maximum(K @ w, 1e-300)
    g = K @ (w * y)
    return pZ, g, g / pZ


def mmse(y, w):
    pZ, g, _ = mixture(y, w)
    return np.sum(w * y * y) - np.trapezoid(g * g / pZ, Z)


def fisher(y, w):
    """I(p_Z) = int (p')^2 / p."""
    pZ, _, _ = mixture(y, w)
    dp = np.gradient(pZ, DZ)
    return np.trapezoid(dp * dp / pZ, Z)


def a_b_Psi(y, w, ys):
    """a(ys), b(ys), Psi(ys) = ys^2 - 2 ys a + b, at query points ys."""
    _, _, m = mixture(y, w)
    K = phi(Z[None, :] - ys[:, None])                     # phi(z - y_s)
    a = np.trapezoid(K * m[None, :], Z, axis=1)
    b = np.trapezoid(K * (m ** 2)[None, :], Z, axis=1)
    return a, b, ys ** 2 - 2 * ys * a + b


def report(name, lhs, rhs, tol=2e-4):
    err = np.max(np.abs(np.asarray(lhs) - np.asarray(rhs)))
    scale = max(1.0, np.max(np.abs(np.asarray(rhs))))
    ok = "OK " if err / scale < tol else "FAIL"
    print(f"  [{ok}] {name:52s} max abs err = {err:.3e}")


# test laws: an asymmetric 4-atom law and a symmetric 5-atom law
CASES = [
    (np.array([-3.1, -0.4, 1.7, 4.2]), np.array([0.2, 0.35, 0.3, 0.15])),
    (np.array([-7.3, -2.0, 0.0, 2.0, 7.3]), np.array([0.1, 0.2, 0.4, 0.2, 0.1])),
]

print("Proposition (MMSE-Fisher identity):  mmse(Q) = 1 - I(Q*phi)")
for y, w in CASES:
    report(f"levels {np.round(y,1)}", mmse(y, w), 1.0 - fisher(y, w))

print("\nRemark (Psi in closed form):  Psi(y) = E[(y-m(Z))^2 | Y=y]")
for y, w in CASES:
    ys = np.array([-2.0, 0.3, 1.5, 5.0])
    _, _, Psi = a_b_Psi(y, w, ys)
    _, _, m = mixture(y, w)
    direct = np.array([np.trapezoid(phi(Z - s) * (s - m) ** 2, Z) for s in ys])
    report(f"levels {np.round(y,1)}", Psi, direct)

print("\nEq. (psi-score):  y^2-2y a+b = 1 + [(2 s' + s^2) * phi](y)")
for y, w in CASES:
    ys = np.array([-2.0, 0.3, 1.5, 5.0])
    _, _, Psi = a_b_Psi(y, w, ys)
    pZ, _, _ = mixture(y, w)
    s = np.gradient(pZ, DZ) / pZ
    sp = np.gradient(s, DZ)
    integrand = 2 * sp + s ** 2
    conv = np.array([np.trapezoid(phi(Z - t) * integrand, Z) for t in ys])
    report(f"levels {np.round(y,1)}", Psi, 1.0 + conv, tol=2e-3)

print("\nLemma / Prop (first variation in the weights):  d mmse / d w_j = Psi(y_j)")
for y, w in CASES:
    _, _, Psi = a_b_Psi(y, w, y)
    eps = 1e-6
    fd = []
    for j in range(len(y)):
        wp, wm = w.copy(), w.copy()
        wp[j] += eps
        wm[j] -= eps
        fd.append((mmse(y, wp) - mmse(y, wm)) / (2 * eps))
    report(f"levels {np.round(y,1)}", fd, Psi, tol=2e-3)

print("\nProposition (discrete EL):  d mmse/d y_i = w_i E_N[2 e_i + N e_i^2]")
for y, w in CASES:
    _, _, m = mixture(y, w)
    pred = []
    for i in range(len(y)):
        e = y[i] - m
        pred.append(w[i] * np.trapezoid(phi(Z - y[i]) * (2 * e + (Z - y[i]) * e ** 2), Z))
    eps = 1e-6
    fd = []
    for i in range(len(y)):
        yp, ym = y.copy(), y.copy()
        yp[i] += eps
        ym[i] -= eps
        fd.append((mmse(yp, w) - mmse(ym, w)) / (2 * eps))
    report(f"levels {np.round(y,1)}", fd, pred)

print("\nProposition (finite-level program): closed-form W_2^2 vs direct integral")
SIG = 5.0
for y, w in CASES:
    cum = np.concatenate([[0.0], np.cumsum(w)])
    cum[-1] = 1.0
    zeta = SIG * norm.ppf(np.clip(cum, 0, 1))
    m0 = np.diff(norm.cdf(zeta, 0, SIG))
    mu = SIG ** 2 * (norm.pdf(zeta[:-1], 0, SIG) - norm.pdf(zeta[1:], 0, SIG))
    xb = mu / m0
    closed = (SIG ** 2 - np.sum(m0 * xb ** 2)) + np.sum(m0 * (y - xb) ** 2)
    xs = np.linspace(-9 * SIG, 9 * SIG, 200001)
    dens = norm.pdf(xs, 0, SIG)
    idx = np.searchsorted(zeta[1:-1], xs)
    direct = np.trapezoid((xs - y[idx]) ** 2 * dens, xs)
    report(f"levels {np.round(y,1)}", closed, direct, tol=1e-3)

print("\nProposition (threshold stationarity): d J/d zeta_i formula vs finite difference")
K = 0.35


def J_from_zeta(y, zeta_int):
    zeta = np.concatenate([[-np.inf], zeta_int, [np.inf]])
    w = np.diff(norm.cdf(zeta, 0, SIG))
    lo = np.where(np.isfinite(zeta[:-1]), zeta[:-1] * norm.pdf(zeta[:-1], 0, SIG), 0.0)
    hi = np.where(np.isfinite(zeta[1:]), zeta[1:] * norm.pdf(zeta[1:], 0, SIG), 0.0)
    m2 = SIG ** 2 * w + SIG ** 2 * (lo - hi)
    mu = SIG ** 2 * (norm.pdf(zeta[:-1], 0, SIG) - norm.pdf(zeta[1:], 0, SIG))
    transport = np.sum(m2 - 2 * y * mu + y ** 2 * w)
    return K * K * transport + mmse(y, w)


y = np.array([-7.3, -2.0, 0.0, 2.0, 7.3])
z0 = np.array([-4.5, -1.0, 1.0, 4.5])
w0 = np.diff(norm.cdf(np.concatenate([[-np.inf], z0, [np.inf]]), 0, SIG))
_, _, Psi_y = a_b_Psi(y, w0, y)
pred, fd = [], []
for i in range(len(z0)):
    p = norm.pdf(z0[i], 0, SIG)
    pred.append(p * (K * K * ((z0[i] - y[i]) ** 2 - (z0[i] - y[i + 1]) ** 2)
                     + Psi_y[i] - Psi_y[i + 1]))
    eps = 1e-5
    zp, zm = z0.copy(), z0.copy()
    zp[i] += eps
    zm[i] -= eps
    fd.append((J_from_zeta(y, zp) - J_from_zeta(y, zm)) / (2 * eps))
report("dJ/dzeta_i", fd, pred, tol=3e-3)

print("\nProposition (Gaussian class):  J(tau) = k^2(sigma-tau)^2 + tau^2/(1+tau^2)")
for tau in [0.7, 1.0, 2.5, 4.9]:
    ygrid = np.linspace(-9 * tau, 9 * tau, 1501)
    wg = norm.pdf(ygrid, 0, tau)
    wg /= wg.sum()
    report(f"tau={tau}", mmse(ygrid, wg), tau ** 2 / (1 + tau ** 2), tol=2e-3)


==> anc/witsenhausen_ot.py <==
"""
witsenhausen_ot.py
==================

Core library for the optimal-transport / optimal-quantization study of the
scalar Witsenhausen counterexample:

        J*(k) = inf_Q  { k^2 W_2^2(P, Q) + mmse(Q) },      P = N(0, sigma^2).

Everything downstream (the finite-level quantizer, the continuous transport-map
solver, the J*(k) sweep, and the figure-data extraction) imports the primitives
defined here so that a single, tested evaluation of the objective and its
gradient is shared across the paper's experiments.

Parametrization
---------------
We represent a candidate target law Q by the monotone transport map
T : R -> R that pushes the prior P forward to Q, i.e. Y = T(X) with X ~ P and
Q = T_# P.  Discretizing the prior on a fixed grid {x_i} with weights
w_i = P(dx_i), a map is simply a vector y = (y_i) = (T(x_i)), and

    W_2^2(P, Q) = E[(X - T(X))^2] = sum_i w_i (x_i - y_i)^2,        (transport)
    mmse(Q)     = E[(Y - E[Y|Z])^2],   Z = Y + N(0,1),             (estimation)

with the posterior mean E[Y|Z=z] = sum_i w_i y_i phi(z - y_i) / p_Z(z) and
p_Z(z) = sum_i w_i phi(z - y_i).  Both terms and the exact first variation of
J with respect to y are assembled in `objective_and_grad`.

The optimal map is antisymmetric (T(-x) = -T(x)); `symmetrize` projects onto
that subspace and is applied inside the objective so the optimizer never has to
discover the symmetry on its own.
"""

import numpy as np
from scipy.stats import norm


# --------------------------------------------------------------------------
# Fixed discretization of the Gaussian prior P = N(0, sigma^2).
# --------------------------------------------------------------------------
def prior_grid(sigma=5.0, N=181, span=4.5):
    """Return (x_grid, weights, dx) for P = N(0, sigma^2).

    The grid spans +/- span*sigma; `weights` are the normalized Gaussian
    masses P(dx_i) and sum to one.
    """
    xg = np.linspace(-span * sigma, span * sigma, N)
    dx = xg[1] - xg[0]
    w = norm.pdf(xg, 0.0, sigma)
    w /= w.sum()
    return xg, w, dx


def phi(x):
    """Standard normal density (unit-variance channel noise)."""
    return np.exp(-0.5 * x * x) / np.sqrt(2.0 * np.pi)


def symmetrize(y):
    """Project a map onto the antisymmetric subspace T(-x) = -T(x).

    Assumes the grid is symmetric about 0, so y[::-1] is the reflected map.
    """
    return 0.5 * (y - y[::-1])


# --------------------------------------------------------------------------
# Objective and exact gradient in the transport-map variable y = T(x_grid).
# --------------------------------------------------------------------------
def objective_and_grad(y, k, xg, w, zq):
    """Return (J, dJ/dy) for the transport-map objective at penalty k.

    Parameters
    ----------
    y  : array, the map values T(x_i) on the prior grid.
    k  : float, control penalty.
    xg, w : prior grid and weights from `prior_grid`.
    zq : quadrature grid in the observation variable z (fine, wide enough to
         cover Y + noise); the MMSE integral over z is a trapezoid rule on zq.

    Notes
    -----
    The gradient of the transport term is 2 k^2 w (y - x).  The gradient of
    mmse(Q) with respect to y_j is obtained by differentiating
    mmse = E[Y^2] - int g(z)^2 / p_Z(z) dz through both the level y_j and the
    kernel phi(z - y_j); with e_j(z) = y_j - m(z) and m the posterior mean,

        d mmse / d y_j = w_j int phi(z - y_j) [ 2 e_j(z) + (z - y_j) e_j(z)^2 ] dz.

    This closed form is finite-difference validated in `check_gradient`
    (agreement to ~1e-6 relative).
    """
    y = symmetrize(y)

    # Transport term and its gradient.
    Jt = k * k * np.sum(w * (xg - y) ** 2)
    gt = 2.0 * k * k * w * (y - xg)

    # Estimation term.  K[a, j] = phi(z_a - y_j).
    K = phi(zq[:, None] - y[None, :])
    pZ = (K * w[None, :]).sum(1) + 1e-300          # p_Z(z)
    g = (K * (w * y)[None, :]).sum(1)              # g(z) = E[Y 1] density-weighted
    m = g / pZ                                     # posterior mean m(z) = E[Y|Z=z]
    mmse = np.sum(w * y * y) - np.trapezoid(g * g / pZ, zq)

    # Analytic gradient of mmse.
    e = y[None, :] - m[:, None]                    # e_j(z) = y_j - m(z)
    zmy = zq[:, None] - y[None, :]                 # z - y_j
    gm = w * np.trapezoid(K * (2.0 * e + zmy * e * e), zq, axis=0)

    return Jt + mmse, symmetrize(gt + gm)


def monotone_violations(y, tol=0.0):
    """Indices i where y[i+1] - y[i] < -tol, i.e. where T fails to be increasing.

    The transport-map parametrization is only valid for nondecreasing maps: for
    a non-monotone y, sum_i w_i (x_i - y_i)^2 STRICTLY EXCEEDS W_2^2(P, T_# P),
    so `objective_and_grad` returns an upper bound on J(T_# P) rather than an
    evaluation of it.  L-BFGS-B is run unconstrained, so this check is what
    licenses reading its output as a transport-functional value; the solver
    reports it for every returned map (see `report_monotonicity`).
    """
    d = np.diff(np.asarray(y, float))
    return np.where(d < -tol)[0]


def w2_weighted(x, wx, y, wy):
    """Exact quadratic 1-D OT cost between the weighted atomic measures
    sum_i wx_i delta_{x_i} and sum_j wy_j delta_{y_j}.

    Computed by the quantile (comonotone) coupling with mass splitting, which
    is optimal in one dimension (Fact 1.3).  This is the ONLY correct way to
    evaluate W_2^2(P, T_# P) when the map T is not monotone: the plain sum
    sum_i w_i (x_i - y_i)^2 then couples x_i to y_i in a non-monotone way and
    strictly overstates the transport cost.
    """
    x = np.asarray(x, float); y = np.asarray(y, float)
    wx = np.asarray(wx, float); wy = np.asarray(wy, float)
    ix, iy = np.argsort(x), np.argsort(y)
    x, wx = x[ix], wx[ix]
    y, wy = y[iy], wy[iy]
    i = j = 0
    a, b = wx[0], wy[0]
    cost = 0.0
    while i < len(x) and j < len(y):
        m = min(a, b)
        cost += m * (x[i] - y[j]) ** 2
        a -= m; b -= m
        if a <= 1e-15:
            i += 1
            a = wx[i] if i < len(x) else 0.0
        if b <= 1e-15:
            j += 1
            b = wy[j] if j < len(y) else 0.0
    return cost


def certified_upper_bound(y, w, k, sigma, zq):
    """A RIGOROUS feasible upper bound on J*(k) from a returned map y.

    The value `objective_and_grad` returns is computed on the discretized prior,
    and a discrete mixture slightly UNDER-counts the MMSE of a smooth law, so
    that value is a numerical estimate rather than a certified bound.  To get a
    genuine bound we reinterpret the pushed-forward grid as an ATOMIC feasible
    law Q = sum_i w_i delta_{y_i} and evaluate J(Q) exactly against the
    CONTINUOUS Gaussian prior:

      * transport: the monotone map sends the quantile interval carrying mass
        w_i to y_i, so W_2^2(P,Q) = sigma^2 - sum w_i xbar_i^2
        + sum w_i (y_i - xbar_i)^2 in closed form (Proposition 4.2), with the
        thresholds and centroids taken from the CONTINUOUS N(0, sigma^2);
      * estimation: mmse(Q) is the exact MMSE of that atomic law, by quadrature.

    Q is feasible for the continuum problem, so the result upper-bounds J*.
    """
    from scipy.stats import norm as _norm
    y = symmetrize(np.asarray(y, float))
    w = np.asarray(w, float) / np.sum(w)
    order = np.argsort(y)
    ys, ws = y[order], w[order]
    # merge coincident levels
    lv, ms = [], []
    for a, b in zip(ys, ws):
        if lv and abs(a - lv[-1]) < 1e-12:
            ms[-1] += b
        else:
            lv.append(a); ms.append(b)
    lv = np.array(lv); ms = np.array(ms)
    W = np.clip(np.cumsum(ms), 0.0, 1.0)
    edges = np.concatenate(([-np.inf], sigma * _norm.ppf(W[:-1]), [np.inf]))
    Phi = lambda t: _norm.cdf(t, 0.0, sigma)
    dens = lambda t: _norm.pdf(t, 0.0, sigma)
    wi = np.array([Phi(edges[i + 1]) - Phi(edges[i]) for i in range(len(lv))])
    mu = np.array([sigma ** 2 * (dens(edges[i]) - dens(edges[i + 1]))
                   for i in range(len(lv))])
    xb = mu / np.maximum(wi, 1e-300)
    W2 = sigma ** 2 - np.sum(wi * xb ** 2) + np.sum(wi * (lv - xb) ** 2)
    K = phi(zq[:, None] - lv[None, :])
    pZ = (K * wi[None, :]).sum(1)
    g = (K * (wi * lv)[None, :]).sum(1)
    mm = float(np.sum(wi * lv * lv)
               - np.trapezoid(g * g / np.maximum(pZ, 1e-300), zq))
    return float(k * k * W2 + mm)


def monotone_project(y):
    """Sort the map values: the cheapest way to obtain a FEASIBLE monotone map.

    NOTE what this does and does not do.  With NONUNIFORM prior weights w_i the
    sorted map does NOT push P forward to the same law -- sum_i w_i delta_{y_i}
    and sum_i w_i delta_{y_(i)} differ in general -- so this is not a repair
    that leaves the target untouched.  It simply produces a different, monotone
    and hence feasible, competitor whose objective is a valid upper bound on
    J*.  To evaluate the objective of the ORIGINAL map correctly, use
    `w2_weighted` for the transport term; `report_monotonicity` reports both.
    """
    return np.sort(np.asarray(y, float))


def report_monotonicity(y, k, xg, w, zq):
    """Diagnostic: violations, their prior mass, the value the solver reports,
    the exact value of J(T_# P), and the value at the sorted monotone map."""
    bad = monotone_violations(y)
    J_reported, _ = objective_and_grad(y, k, xg, w, zq)      # naive paired sum
    ys = symmetrize(y)
    mm = mmse_only(y, xg, w, zq)
    J_exact = k * k * w2_weighted(xg, w, ys, w) + mm         # true J(T_# P)
    J_sorted, _ = objective_and_grad(monotone_project(ys), k, xg, w, zq)
    mass = float(w[bad].sum() + w[bad + 1].sum()) if len(bad) else 0.0
    return {"n_violations": int(len(bad)),
            "violating_x": [float(v) for v in xg[bad]],
            "prior_mass_at_violations": mass,
            "J_reported": float(J_reported),
            "J_exact_pushforward": float(J_exact),
            "transport_overstatement": float(J_reported - J_exact),
            "J_at_sorted_map": float(J_sorted)}


def mmse_only(y, xg, w, zq):
    """Return mmse(Q) for the law Q = T_# P with T = y (no transport term)."""
    y = symmetrize(y)
    K = phi(zq[:, None] - y[None, :])
    pZ = (K * w[None, :]).sum(1) + 1e-300
    g = (K * (w * y)[None, :]).sum(1)
    return float(np.sum(w * y * y) - np.trapezoid(g * g / pZ, zq))


def check_gradient(k=0.3, sigma=5.0, N=61, seed_scale=3.0):
    """Finite-difference check of the analytic gradient (returns max rel. error)."""
    xg, w, _ = prior_grid(sigma, N)
    zq = np.linspace(-100, 100, 2001)
    # A smooth non-trivial test map (deterministic; no RNG so it is reproducible).
    y = seed_scale * np.tanh(xg / sigma) * sigma
    J0, gA = objective_and_grad(y, k, xg, w, zq)
    eps = 1e-5
    gN = np.zeros_like(y)
    for i in range(N):
        yp = y.copy(); yp[i] += eps
        ym = y.copy(); ym[i] -= eps
        Jp, _ = objective_and_grad(yp, k, xg, w, zq)
        Jm, _ = objective_and_grad(ym, k, xg, w, zq)
        gN[i] = (Jp - Jm) / (2 * eps)
    denom = np.maximum(np.abs(gA), 1e-8)
    return float(np.max(np.abs(gA - gN) / denom))


if __name__ == "__main__":
    err = check_gradient()
    print(f"max relative gradient error (finite difference vs analytic): {err:.2e}")

